Rovibrational computations for He$_2^+$ X $\Sigma_\mathrm{u}^+$ including non-adiabatic, relativistic and QED corrections

We report the potential energy curve, the diagonal Born-Oppenheimer, non-adiabatic mass, relativistic, and leading-order QED corrections for the ground electronic state of the helium dimer cation; the higher-order QED and finite-nuclear size effects are also estimated. The computations are carried out with an improved error control and over a much broader configuration range compared to earlier work [D. Ferenc, V. I. Korobov, and E. M\'atyus, Phys. Rev. Lett. 125, 213001 (2020)]. As a result, all rovibrational bound states are reported with an estimated accuracy of 0.005 cm$^{-1}$.

==> He2p_SOM_data/Xp_rovib.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    465781,       9840]
NotebookOptionsPosition[    460393,       9739]
NotebookOutlinePosition[    460982,       9759]
CellTagsIndexPosition[    460939,       9756]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Solution of the rovibrational Schr\[ODoubleDot]dinger equation of He2+ with \
coordinate dependent masses & relativistic and QED corrections [version June \
2025]\
\>", "Subtitle",
 CellChangeTimes->{
  3.6823917937709837`*^9, {3.682393137240912*^9, 3.682393202642198*^9}, {
   3.7221096039116707`*^9, 3.7221096053991537`*^9}, {3.7963096754753847`*^9, 
   3.796309683478013*^9}, {3.929156604838904*^9, 3.9291566307181177`*^9}, {
   3.9453337111088552`*^9, 3.9453337153486958`*^9}, {3.958661864653776*^9, 
   3.9586618651425037`*^9}},
 CellID->926871483,ExpressionUUID->"1fdc8443-e081-4a27-90d6-0d96a51df886"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Updated", " ", "to", " ", "codata22"}], " ", "-", " ", 
    RowBox[{"on", " ", "2024.10", 
     RowBox[{".25", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "mp", " ", "is", " ", "the", " ", "mass", " ", "of", " ", "an", " ", 
     "alpha", " ", "particle", " ", "He2"}], "+"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"mp", "=", "7294.29954171"}], ";"}], " ", 
   RowBox[{"(*", "codata22", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ehcm", "=", "219474.63136314"}], ";"}], 
   RowBox[{"(*", "codata22", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"alpha", "=", 
     RowBox[{"7.2973525643", " ", "*", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "3"}], ")"}]}]}]}], ";"}], " ", 
   RowBox[{"(*", "codata22", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mupp", "=", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", "mp"}], "+", 
        RowBox[{"1", "/", "mp"}]}], ")"}]}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"molddboc", "=", "7294.29954171"}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"Znuc", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Rnuc", "=", 
     RowBox[{"1.6785", "*", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "15"}], ")"}]}]}]}], ";"}], 
   RowBox[{"(*", " ", 
    RowBox[{
    "codata22", " ", "value", " ", "for", " ", "nuclear", " ", "radius", " ", 
     "in", " ", "meters"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lambdabar", "=", 
     RowBox[{"2.42631023538", "*", 
      RowBox[{
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "12"}], ")"}]}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "*", "Pi"}], ")"}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.800025844963768*^9, 3.800025921242815*^9}, 
   3.938856344069866*^9, {3.938857935174351*^9, 3.938857948524422*^9}, {
   3.938870821757102*^9, 3.9388709273504276`*^9}, {3.9388710016957555`*^9, 
   3.9388710273555384`*^9}, {3.9388711991187687`*^9, 
   3.9388712397315464`*^9}, {3.941013237234939*^9, 3.941013255386232*^9}, {
   3.94646082634385*^9, 3.946460826639386*^9}, {3.958220587898623*^9, 
   3.958220613528212*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"2b0b95d4-ac57-47e0-bdcc-f88c3238ad5b"],

Cell[CellGroupData[{

Cell["Input", "Subsection",
 CellChangeTimes->{{3.68239320367143*^9, 
  3.682393208693063*^9}},ExpressionUUID->"79905e14-a8f1-4321-84d8-\
0867858bdd24"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NRfile", "=", 
   RowBox[{"ReadList", "[", 
    RowBox[{"\"\<Xp2250_PEC_dbocel-R.txt\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"Number", ",", "Number", ",", "Number", ",", "Number"}], 
      "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"La2file", "=", 
   RowBox[{"ReadList", "[", 
    RowBox[{"\"\<Xp2250_La2.txt\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"Number", ",", "Number", ",", "Number", ",", "Number"}], 
      "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mrotfile", "=", 
   RowBox[{"ReadList", "[", 
    RowBox[{"\"\<Xp2250_mrot.txt\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"Number", ",", "Number", ",", "Number", ",", "Number"}], 
      "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mvibfile", "=", 
   RowBox[{"ReadList", "[", 
    RowBox[{"\"\<Xp2250_mvib.txt\>\"", ",", 
     RowBox[{"{", 
      RowBox[{"Number", ",", "Number", ",", "Number", ",", "Number"}], 
      "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RELfile", "=", 
   RowBox[{"ReadList", "[", 
    RowBox[{"\"\<Xp2250_rel.txt\>\"", ",", 
     RowBox[{"{", 
      RowBox[{
      "Number", ",", "Number", ",", "Number", ",", "Number", ",", "Number", 
       ",", "Number", ",", "Number", ",", "Number", ",", "Number"}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BLfile", "=", 
    RowBox[{"ReadList", "[", 
     RowBox[{"\"\<ion-core_BL.txt\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"Number", ",", "Number"}], "}"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"ion", " ", "core", " ", "approx"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ASfile", "=", 
    RowBox[{"ReadList", "[", 
     RowBox[{"\"\<Xp2250_AS.txt\>\"", ",", 
      RowBox[{"{", 
       RowBox[{"Number", ",", "Number"}], "}"}]}], "]"}]}], ";"}], 
  " "}]}], "Input",
 CellChangeTimes->{{3.722109664271922*^9, 3.72210976890283*^9}, 
   3.722109853217484*^9, {3.722109883758382*^9, 3.7221098874075813`*^9}, {
   3.722397037281932*^9, 3.722397037438348*^9}, {3.722397203505527*^9, 
   3.722397205078662*^9}, {3.722591224182105*^9, 3.7225912243240147`*^9}, {
   3.722673159630975*^9, 3.722673159745504*^9}, {3.722673378629045*^9, 
   3.7226733788174887`*^9}, {3.722673777734457*^9, 3.72267377786679*^9}, {
   3.726828391239421*^9, 3.726828391412478*^9}, {3.72682855726752*^9, 
   3.7268285574458303`*^9}, {3.72682946910128*^9, 3.726829469238369*^9}, {
   3.726902770967564*^9, 3.726902786321311*^9}, {3.72690431156007*^9, 
   3.7269043195215187`*^9}, {3.738665696922357*^9, 3.7386656984487963`*^9}, {
   3.738665745792739*^9, 3.738665758029261*^9}, {3.738665806115138*^9, 
   3.7386658063656607`*^9}, {3.738665937600149*^9, 3.738665938015387*^9}, {
   3.7386663348578997`*^9, 3.738666335610981*^9}, {3.7386666663789597`*^9, 
   3.738666666708531*^9}, {3.7392709742609463`*^9, 3.739270997168124*^9}, {
   3.739790637854903*^9, 3.73979063840761*^9}, {3.740328944054741*^9, 
   3.740328944943832*^9}, {3.749384473301936*^9, 3.749384520181801*^9}, {
   3.7493847271970377`*^9, 3.749384727963313*^9}, {3.74938489825413*^9, 
   3.749384905962346*^9}, {3.749385907865191*^9, 3.7493859098122063`*^9}, {
   3.756539436562407*^9, 3.756539466628882*^9}, {3.7565395616987867`*^9, 
   3.7565395639010057`*^9}, {3.764410844161889*^9, 3.7644108619301233`*^9}, {
   3.7644109146840153`*^9, 3.764410930985409*^9}, {3.764411736315935*^9, 
   3.764411737328274*^9}, 3.764412541194083*^9, {3.764412624566472*^9, 
   3.764412626165895*^9}, 3.764577797723312*^9, {3.764578244902226*^9, 
   3.7645782450577097`*^9}, {3.792728443051382*^9, 3.7927284711421013`*^9}, {
   3.792729328860627*^9, 3.7927293460513277`*^9}, {3.79272939638535*^9, 
   3.792729396792973*^9}, {3.792729430251546*^9, 3.792729430353291*^9}, {
   3.792730126373477*^9, 3.792730146682022*^9}, {3.795605033738741*^9, 
   3.795605051137519*^9}, {3.7956072560116796`*^9, 3.795607268512879*^9}, {
   3.795607341274274*^9, 3.795607348560587*^9}, {3.796218562916514*^9, 
   3.7962186391583643`*^9}, 3.796218669539109*^9, {3.796218936938682*^9, 
   3.796218954485323*^9}, {3.7962245378765583`*^9, 3.796224538232832*^9}, {
   3.796224713811924*^9, 3.7962247153698263`*^9}, {3.796282911549876*^9, 
   3.796282916721036*^9}, {3.7962829674970512`*^9, 3.796283018479355*^9}, {
   3.796297088469738*^9, 3.796297108945861*^9}, {3.796300123202507*^9, 
   3.796300166073009*^9}, {3.796300224842613*^9, 3.796300228675613*^9}, {
   3.7963041236613894`*^9, 3.796304173291031*^9}, {3.7963047030628853`*^9, 
   3.796304707735257*^9}, {3.79630962921408*^9, 3.796309691961689*^9}, {
   3.796575549317913*^9, 3.796575614628587*^9}, {3.796575652774991*^9, 
   3.796575702295763*^9}, 3.796580338224543*^9, {3.797350100739039*^9, 
   3.797350131048766*^9}, {3.798102017415951*^9, 3.798102125178968*^9}, {
   3.799322637674938*^9, 3.799322642162739*^9}, {3.7993227591734533`*^9, 
   3.79932276703475*^9}, {3.799324353166819*^9, 3.799324353648131*^9}, {
   3.7993244275685797`*^9, 3.7993244283803368`*^9}, {3.7993264326490498`*^9, 
   3.7993264353854227`*^9}, {3.799326509469975*^9, 3.799326510915221*^9}, {
   3.799329593443624*^9, 3.799329595879304*^9}, {3.799838605023223*^9, 
   3.799838608344364*^9}, {3.7998575772252913`*^9, 3.7998575803482437`*^9}, {
   3.8000074368136883`*^9, 3.8000074382157373`*^9}, {3.800009214693969*^9, 
   3.800009215694067*^9}, {3.800027595836644*^9, 3.800027597264597*^9}, {
   3.8011557654668303`*^9, 3.801155766617058*^9}, {3.801156094030279*^9, 
   3.801156104626981*^9}, 3.801156448932516*^9, {3.8017235967162*^9, 
   3.8017236063149967`*^9}, {3.801727257425598*^9, 3.801727258471386*^9}, {
   3.801736035258155*^9, 3.80173603671104*^9}, {3.801736799736974*^9, 
   3.8017368014553213`*^9}, {3.801756168222148*^9, 3.801756173711115*^9}, {
   3.801756418063641*^9, 3.801756418278867*^9}, {3.801757089498178*^9, 
   3.801757104595785*^9}, {3.8017571927652903`*^9, 3.801757199512023*^9}, {
   3.80175729478365*^9, 3.801757296587839*^9}, {3.801757366780898*^9, 
   3.801757383866557*^9}, {3.801761472930883*^9, 3.801761474206408*^9}, {
   3.80176174904908*^9, 3.801761754096521*^9}, {3.8017617921542187`*^9, 
   3.8017617923728247`*^9}, {3.801761913098441*^9, 3.80176192224946*^9}, {
   3.801834931296349*^9, 3.801834933768965*^9}, {3.8018376172841053`*^9, 
   3.801837617640073*^9}, {3.9291566416395407`*^9, 3.929156655142983*^9}, {
   3.945315346634254*^9, 3.9453154498413*^9}, {3.945315497825411*^9, 
   3.945315536913669*^9}, {3.945315869353117*^9, 3.9453158742485123`*^9}, {
   3.94532285419195*^9, 3.945322864516533*^9}, {3.945394992869341*^9, 
   3.94539499530869*^9}, {3.946009333004809*^9, 3.946009342444042*^9}, {
   3.9581213406616163`*^9, 3.958121387229259*^9}, {3.9581214993895817`*^9, 
   3.95812151827074*^9}, {3.9581768949656687`*^9, 3.9581769009408083`*^9}, 
   3.958176935877039*^9, 3.9581774001180983`*^9, 3.958177458503187*^9, {
   3.958216124214011*^9, 3.9582161599255466`*^9}, {3.9694268917442427`*^9, 
   3.9694269037432547`*^9}, {3.969426959016673*^9, 3.969426961143736*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"48da8cc3-1b83-4186-be78-03dc09b64f5d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"knr", "=", 
   RowBox[{"Length", "[", "NRfile", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kla", "=", 
   RowBox[{"Length", "[", "La2file", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kmrot", "=", 
   RowBox[{"Length", "[", "Mrotfile", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kmvib", "=", 
   RowBox[{"Length", "[", "Mvibfile", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"krel", "=", 
   RowBox[{"Length", "[", "RELfile", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kbl", "=", 
   RowBox[{"Length", "[", "BLfile", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"kas", "=", 
   RowBox[{"Length", "[", "ASfile", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.683276092303245*^9, 3.6832761710333014`*^9}, {
   3.6832765728705263`*^9, 3.6832765783419323`*^9}, {3.683339626084337*^9, 
   3.683339626298778*^9}, {3.683341873316324*^9, 3.683341895002829*^9}, {
   3.6833419782833967`*^9, 3.6833419805389767`*^9}, 3.683342035396137*^9, {
   3.68414304189464*^9, 3.68414304478725*^9}, {3.722109553491336*^9, 
   3.722109590602613*^9}, {3.7221098775318947`*^9, 3.722109988899674*^9}, {
   3.7221100430111732`*^9, 3.722110063773806*^9}, {3.722110398187314*^9, 
   3.722110400154112*^9}, {3.722397058489971*^9, 3.7223970831590443`*^9}, {
   3.726902790948921*^9, 3.7269027955358677`*^9}, {3.7269043228603983`*^9, 
   3.726904345565762*^9}, {3.726906412172894*^9, 3.72690641364389*^9}, {
   3.728323813239348*^9, 3.7283238283853188`*^9}, {3.728324182537871*^9, 
   3.728324187737108*^9}, {3.7328527964825687`*^9, 3.732852811066292*^9}, {
   3.749384748867379*^9, 3.749384813383903*^9}, {3.756539474254766*^9, 
   3.756539534382349*^9}, {3.756539607582078*^9, 3.756539645535549*^9}, {
   3.756542208838262*^9, 3.756542209071933*^9}, {3.7565424464465857`*^9, 
   3.756542446893462*^9}, {3.764410946298259*^9, 3.7644109776451597`*^9}, {
   3.7644117425202847`*^9, 3.7644117426933613`*^9}, {3.764411772873341*^9, 
   3.764411773186166*^9}, {3.76441240224708*^9, 3.764412402381991*^9}, {
   3.764412544034759*^9, 3.764412544335619*^9}, {3.7644624628106194`*^9, 
   3.764462462986163*^9}, {3.764462974068882*^9, 3.764462974468555*^9}, {
   3.7645778082814827`*^9, 3.764577831590105*^9}, {3.7645782360462027`*^9, 
   3.764578256277338*^9}, {3.7645817982134867`*^9, 3.7645818124826717`*^9}, {
   3.7645818922674627`*^9, 3.764581899566527*^9}, {3.788961633634158*^9, 
   3.788961657013402*^9}, {3.792729360022983*^9, 3.792729471808563*^9}, 
   3.79272956333948*^9, {3.792730218906546*^9, 3.792730252066291*^9}, {
   3.795605062941333*^9, 3.795605065372828*^9}, {3.7956074851732883`*^9, 
   3.7956075392503433`*^9}, {3.796218646687087*^9, 3.79621878199927*^9}, {
   3.796218959242896*^9, 3.796219004025392*^9}, {3.7962192836293097`*^9, 
   3.7962193585502453`*^9}, 3.7962245454830093`*^9, {3.796224720162513*^9, 
   3.796224724968729*^9}, {3.796282920430481*^9, 3.796282964619832*^9}, 
   3.796290222332972*^9, {3.796300170929336*^9, 3.79630018420262*^9}, {
   3.796304176251597*^9, 3.7963042781533337`*^9}, {3.7963046821068974`*^9, 
   3.79630469762647*^9}, {3.7965760548038816`*^9, 3.7965760650877953`*^9}, {
   3.796576206149122*^9, 3.7965762071256943`*^9}, {3.796576260001781*^9, 
   3.796576261403883*^9}, {3.7965771430878077`*^9, 3.796577168300968*^9}, {
   3.7965772487287483`*^9, 3.796577249972232*^9}, {3.796577722670869*^9, 
   3.796577722738859*^9}, {3.7965778387163143`*^9, 3.7965778395104513`*^9}, {
   3.796578449131371*^9, 3.796578456590879*^9}, {3.796578621363352*^9, 
   3.796578623791149*^9}, {3.796578759255398*^9, 3.7965787705803013`*^9}, {
   3.796580348008209*^9, 3.796580348537106*^9}, {3.79735021009229*^9, 
   3.797350214513052*^9}, {3.797409199642632*^9, 3.7974092061330853`*^9}, {
   3.79740934576173*^9, 3.797409355502214*^9}, {3.797409392125949*^9, 
   3.79740939236086*^9}, {3.797409639129209*^9, 3.7974096418896103`*^9}, {
   3.797410798504859*^9, 3.7974108012483053`*^9}, {3.797411203859597*^9, 
   3.7974112048187237`*^9}, {3.7993228048798447`*^9, 3.799322827838539*^9}, {
   3.799323122882103*^9, 3.799323123016527*^9}, {3.7993232063601313`*^9, 
   3.799323207233321*^9}, {3.799323692816123*^9, 3.79932369289089*^9}, {
   3.801155500931003*^9, 3.801155519635682*^9}, {3.801156460056836*^9, 
   3.801156460195221*^9}, 3.801156993506302*^9, {3.801723679452482*^9, 
   3.801723711770112*^9}, {3.945315589538056*^9, 3.9453156390893593`*^9}, {
   3.945315673577483*^9, 3.9453158888888807`*^9}, {3.945315919257543*^9, 
   3.945315934377017*^9}, {3.945316915447824*^9, 3.945316936566146*^9}, {
   3.945317660625471*^9, 3.9453176633581467`*^9}, {3.945317771287025*^9, 
   3.945317776325819*^9}, {3.945318455596458*^9, 3.945318468029354*^9}, {
   3.945319811347291*^9, 3.945319826514007*^9}, {3.9453198619712353`*^9, 
   3.945319864474266*^9}, {3.945320060234654*^9, 3.94532006190592*^9}, {
   3.9453202339390707`*^9, 3.945320395273396*^9}, {3.9453204945301313`*^9, 
   3.9453205157852573`*^9}, {3.945320614680822*^9, 3.945320620736844*^9}, {
   3.9453206582889137`*^9, 3.94532066808071*^9}, {3.945322867722123*^9, 
   3.945322914499961*^9}, {3.945324523595199*^9, 3.945324524466497*^9}, {
   3.945331893273027*^9, 3.945331895248724*^9}, 3.945332241696813*^9, 
   3.9453333098471527`*^9, {3.945333758070731*^9, 3.945333760933807*^9}, 
   3.945333802590085*^9, {3.9453931917525806`*^9, 3.945393192240045*^9}, {
   3.9454202431456327`*^9, 3.945420246106077*^9}, {3.9457552518323717`*^9, 
   3.945755253576285*^9}, {3.945755328896604*^9, 3.945755329208099*^9}, {
   3.945755382375985*^9, 3.945755407200382*^9}, 3.946520833640588*^9, {
   3.947559246896469*^9, 3.947559277119084*^9}, {3.947560415272841*^9, 
   3.94756044205472*^9}, {3.94766558720925*^9, 3.947665599313431*^9}, 
   3.948785454500671*^9, 3.9487854935322447`*^9, {3.958176905060865*^9, 
   3.958176922516787*^9}, {3.9581769875173473`*^9, 3.958176987805293*^9}, {
   3.958177096174404*^9, 3.958177194797907*^9}, {3.958177491072666*^9, 
   3.9581775124082613`*^9}, {3.9581775630553703`*^9, 
   3.9581775654472017`*^9}, {3.958216151088914*^9, 3.958216226651005*^9}, {
   3.958216280241847*^9, 3.958216282005912*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"ab99e47f-b0a3-402f-8473-20171d3270e3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PESBOdat", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"NRfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"NRfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "knr"}], "}"}]}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MROTdat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Mrotfile", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"Mrotfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "4"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "kmrot"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MVIBdat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Mvibfile", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"Mvibfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "4"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "kmvib"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DBOCdat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NRfile", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"NRfile", "[", 
            RowBox[{"[", 
             RowBox[{"n", ",", "3"}], "]"}], "]"}], "+", 
           RowBox[{"NRfile", "[", 
            RowBox[{"[", 
             RowBox[{"n", ",", "4"}], "]"}], "]"}]}], ")"}], "*", 
         RowBox[{"molddboc", "/", "mp"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"La2file", "[", 
            RowBox[{"[", 
             RowBox[{"n", ",", "2"}], "]"}], "]"}], "+", 
           RowBox[{"La2file", "[", 
            RowBox[{"[", 
             RowBox[{"n", ",", "3"}], "]"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", "mupp", "*", 
           RowBox[{
            RowBox[{"La2file", "[", 
             RowBox[{"[", 
              RowBox[{"n", ",", "1"}], "]"}], "]"}], "^", "2"}]}], 
          ")"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "kla"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MVIBdat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Mvibfile", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"Mvibfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "4"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "kmvib"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MROTdat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Mrotfile", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"Mrotfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "4"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "kmrot"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RELdat", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"RELfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{
         RowBox[{"alpha", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"RELfile", "[", 
            RowBox[{"[", 
             RowBox[{"n", ",", "3"}], "]"}], "]"}], "+", 
           RowBox[{"RELfile", "[", 
            RowBox[{"[", 
             RowBox[{"n", ",", "4"}], "]"}], "]"}], "-", 
           RowBox[{"RELfile", "[", 
            RowBox[{"[", 
             RowBox[{"n", ",", "5"}], "]"}], "]"}], "+", 
           RowBox[{"RELfile", "[", 
            RowBox[{"[", 
             RowBox[{"n", ",", "9"}], "]"}], "]"}]}], ")"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "krel"}], "}"}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"R", ",", 
    RowBox[{
     RowBox[{"a", "^", "2"}], "*", 
     RowBox[{"(", 
      RowBox[{"DrMV", "+", "DrDone", "-", "DrDtwo", "+", "OO"}]}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BLdat", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"BLfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{
         StyleBox["BLfile",
          FontWeight->"Plain"], "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "kbl"}], "}"}]}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZD1dat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"RELfile", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"RELfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "4"}], "]"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"Pi", "/", "2"}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "krel"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"D2dat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"RELfile", "[", 
        RowBox[{"[", 
         RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"RELfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "5"}], "]"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"-", "Pi"}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "krel"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ASdat", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ASfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"ASfile", "[", 
         RowBox[{"[", 
          RowBox[{"n", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "kas"}], "}"}]}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.958216290393877*^9, 3.958216404871468*^9}, {
  3.95821648902641*^9, 3.958216510520159*^9}, {3.9582167092205257`*^9, 
  3.958216721298085*^9}, {3.9582168796846867`*^9, 3.958216927940075*^9}, {
  3.958217378979618*^9, 3.9582174074635763`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"d485abf8-4196-4672-bdfa-2697d4b6d49f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Interpolating curves through the datasets (PES, DBOC, mvib, mrot)\
\>", "Subsection",
 CellChangeTimes->{
  3.682831030550581*^9, {3.79991803986451*^9, 3.7999180405574636`*^9}, {
   3.9291566643744926`*^9, 3.929156671061957*^9}, {3.929158684277287*^9, 
   3.929158685823337*^9}},ExpressionUUID->"60b5eabf-3266-46ab-9d06-\
bf5cc5204eb3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"mrot", ",", "mvib", ",", "pesbo", ",", "dboc"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pesbo", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"PESBOdat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "8"}], ",", " ", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dboc", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"DBOCdat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "2"}], ",", " ", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"EXmin", "=", 
   RowBox[{
    RowBox[{"FindMinimum", "[", 
     RowBox[{
      RowBox[{"pesbo", "[", "x", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1", ",", "4"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";", " ", 
  RowBox[{"NumberForm", "[", 
   RowBox[{"EXmin", ",", "14"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"pesbo", "[", "x", "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1.", ",", "20"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"pesbo", "[", "x", "]"}], "-", "EXmin"}], ")"}], "*", 
       "ehcm"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1.", ",", "25"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.945400694047845*^9, 3.945400694423229*^9}, {
   3.946010525712885*^9, 3.94601054050541*^9}, {3.946015728806137*^9, 
   3.9460157419027977`*^9}, 3.947668331843405*^9, {3.958216738482215*^9, 
   3.958216797833983*^9}, {3.958217217302123*^9, 3.958217221388406*^9}, {
   3.958217276039022*^9, 3.9582172776456623`*^9}, {3.958217568368594*^9, 
   3.95821758756789*^9}, {3.958217638265424*^9, 3.95821766498448*^9}, {
   3.958217703090087*^9, 3.958217754048766*^9}, {3.958219198669217*^9, 
   3.958219227060334*^9}, {3.95821948342336*^9, 3.958219500430758*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"e27c00ff-51a5-4a03-8812-2dded13671f7"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"-4.9946441423959\"\>",
    ShowStringCharacters->False],
   -4.994644142395876,
   AutoDelete->True],
  NumberForm[#, 14]& ]], "Output",
 CellChangeTimes->{
  3.945393079108923*^9, 3.945398104500574*^9, 3.945399092183099*^9, 
   3.9454006034261007`*^9, 3.945400694790737*^9, 3.945412337202183*^9, 
   3.94541251816136*^9, 3.946009359461475*^9, {3.946010532629566*^9, 
   3.9460105408947372`*^9}, 3.946011470866083*^9, 3.946015745250717*^9, 
   3.9464608432321367`*^9, 3.946520837067457*^9, 3.9466050482342243`*^9, 
   3.946952914284539*^9, 3.947128928379005*^9, 3.947129562575529*^9, 
   3.947130549877192*^9, 3.947132186607655*^9, 3.947330042430642*^9, 
   3.947341879089551*^9, 3.9473436758567657`*^9, 3.947559189041814*^9, 
   3.9475592228065157`*^9, 3.9475592845754433`*^9, 3.9475593202382812`*^9, 
   3.9475596847298603`*^9, 3.947560229324609*^9, 3.947560444250144*^9, 
   3.947664791044375*^9, {3.94766556116879*^9, 3.947665564735919*^9}, 
   3.947665603162724*^9, 3.947671290720366*^9, 3.9581779159993973`*^9, {
   3.958216734345685*^9, 3.958216798124271*^9}, {3.95821688352794*^9, 
   3.958216929881465*^9}, 3.958217024116424*^9, 3.9582170672962437`*^9, {
   3.958217181314229*^9, 3.9582172216446037`*^9}, 3.9582172784594393`*^9, {
   3.9582173812412777`*^9, 3.9582174089351053`*^9}, 3.958217508683941*^9, {
   3.9582175514964027`*^9, 3.958217608476494*^9}, {3.958217640154813*^9, 
   3.9582176653871937`*^9}, {3.958217704601768*^9, 3.958217754316588*^9}, {
   3.9582191770192957`*^9, 3.958219227687958*^9}, {3.958219479420187*^9, 
   3.958219500936603*^9}, 3.958219742082926*^9, 3.9582204632548313`*^9, 
   3.958221724046672*^9, 3.958661843461857*^9, 3.9586656609767714`*^9, 
   3.958719925869589*^9, 3.958719983376045*^9, 3.958744843312652*^9, 
   3.958746742463192*^9, 3.958787723713542*^9, {3.969426908383177*^9, 
   3.969426921401925*^9}, 3.969426967482977*^9, 3.969427088035778*^9, 
   3.969428200364946*^9, 3.96943601118703*^9, 3.96943778235984*^9, 
   3.969437816229186*^9, 3.9695165521064672`*^9},
 CellLabel->
  "Out[38]//NumberForm=",ExpressionUUID->"bd55a979-ceea-46fb-a1d3-\
79d5e04a2536"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJwd2Hk4VF0YAPCxFVKYax27sSfNIIS6b7aSpUJRtCgkFNnKGpJERbTYsqVS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         "]]},
       Annotation[#, "Charting`Private`Tag$5176#1"]& ]}, {}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{1., -4.547506418591563},
    DisplayFunction->Identity,
    Frame->{{False, False}, {False, False}},
    FrameLabel->{{None, None}, {None, None}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    Method->{
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}},
    PlotRange->{{1., 20}, {-4.99464409791276, -4.571039980661099}},
    PlotRangeClipping->True,
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}},
    Ticks->{Automatic, Automatic}], ",", 
   GraphicsBox[{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJwV13c8Vl8YAPDXyErZvPbe87V6zftQIaV+ZaYSsndWZiUrmxAhCSUqlZAQ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         "]]},
       Annotation[#, "Charting`Private`Tag$5313#1"]& ]}, {}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{1., 0},
    DisplayFunction->Identity,
    Frame->{{False, False}, {False, False}},
    FrameLabel->{{None, None}, {None, None}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    Method->{
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}},
    PlotRange->{{1., 25}, {0.010318498210205081`, 92970.33539868871}},
    PlotRangeClipping->True,
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}},
    Ticks->{Automatic, Automatic}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.945393079108923*^9, 3.945398104500574*^9, 3.945399092183099*^9, 
   3.9454006034261007`*^9, 3.945400694790737*^9, 3.945412337202183*^9, 
   3.94541251816136*^9, 3.946009359461475*^9, {3.946010532629566*^9, 
   3.9460105408947372`*^9}, 3.946011470866083*^9, 3.946015745250717*^9, 
   3.9464608432321367`*^9, 3.946520837067457*^9, 3.9466050482342243`*^9, 
   3.946952914284539*^9, 3.947128928379005*^9, 3.947129562575529*^9, 
   3.947130549877192*^9, 3.947132186607655*^9, 3.947330042430642*^9, 
   3.947341879089551*^9, 3.9473436758567657`*^9, 3.947559189041814*^9, 
   3.9475592228065157`*^9, 3.9475592845754433`*^9, 3.9475593202382812`*^9, 
   3.9475596847298603`*^9, 3.947560229324609*^9, 3.947560444250144*^9, 
   3.947664791044375*^9, {3.94766556116879*^9, 3.947665564735919*^9}, 
   3.947665603162724*^9, 3.947671290720366*^9, 3.9581779159993973`*^9, {
   3.958216734345685*^9, 3.958216798124271*^9}, {3.95821688352794*^9, 
   3.958216929881465*^9}, 3.958217024116424*^9, 3.9582170672962437`*^9, {
   3.958217181314229*^9, 3.9582172216446037`*^9}, 3.9582172784594393`*^9, {
   3.9582173812412777`*^9, 3.9582174089351053`*^9}, 3.958217508683941*^9, {
   3.9582175514964027`*^9, 3.958217608476494*^9}, {3.958217640154813*^9, 
   3.9582176653871937`*^9}, {3.958217704601768*^9, 3.958217754316588*^9}, {
   3.9582191770192957`*^9, 3.958219227687958*^9}, {3.958219479420187*^9, 
   3.958219500936603*^9}, 3.958219742082926*^9, 3.9582204632548313`*^9, 
   3.958221724046672*^9, 3.958661843461857*^9, 3.9586656609767714`*^9, 
   3.958719925869589*^9, 3.958719983376045*^9, 3.958744843312652*^9, 
   3.958746742463192*^9, 3.958787723713542*^9, {3.969426908383177*^9, 
   3.969426921401925*^9}, 3.969426967482977*^9, 3.969427088035778*^9, 
   3.969428200364946*^9, 3.96943601118703*^9, 3.96943778235984*^9, 
   3.969437816229186*^9, 3.9695165522690887`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"2971b283-f3ab-4dfa-9c1d-05dd4564e024"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"dboc", "[", "x", "]"}], "*", "ehcm"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "1", ",", "100.5"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.94533641910445*^9, 3.9453364376488657`*^9}, {
   3.945412559684114*^9, 3.945412564835834*^9}, {3.945412608244535*^9, 
   3.945412608598906*^9}, {3.9582168038022423`*^9, 3.9582168594507313`*^9}, {
   3.958216936603684*^9, 3.958216936746883*^9}, {3.9582172882465*^9, 
   3.958217321709704*^9}, {3.958217414847415*^9, 3.9582174818151617`*^9}, {
   3.958217594904792*^9, 3.958217626447974*^9}, {3.958217673809293*^9, 
   3.958217681569234*^9}, {3.958217746657466*^9, 3.9582177869143057`*^9}, 
   3.958219505215571*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"d02eed93-d481-4b86-af6b-4c0057f33f8b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwk2Xc8VX0YAHDZq4iSUGb23vs+rntxzSslI8oeCamMUineZERJVFZFiqJC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       "]]},
     Annotation[#, "Charting`Private`Tag$5535#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 148.53933657484978`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{1, 100.5}, {148.53933657484978`, 196.9064160710188}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.9453930791374207`*^9, 3.9453981045285387`*^9, 3.945399092210923*^9, 
   3.945400603440819*^9, 3.945412337263238*^9, {3.945412560173059*^9, 
   3.945412565210371*^9}, 3.945412608903632*^9, 3.946009361077718*^9, 
   3.9460114718681517`*^9, 3.9460157454409637`*^9, 3.946460845254059*^9, 
   3.946520838860663*^9, 3.946605050109371*^9, 3.9471289284280663`*^9, 
   3.947129562630844*^9, 3.94713054993277*^9, 3.947132186869206*^9, 
   3.947330044529118*^9, 3.947341879144924*^9, 3.947343675914797*^9, 
   3.947559189266324*^9, 3.947559223809127*^9, 3.947559321386652*^9, 
   3.9475596847893963`*^9, 3.947560230901688*^9, 3.947560445443222*^9, 
   3.947664792638178*^9, 3.9476655674446507`*^9, 3.947665604183893*^9, 
   3.947671292010109*^9, {3.9582168043893423`*^9, 3.9582169370143833`*^9}, 
   3.958217024199337*^9, {3.958217183717018*^9, 3.958217223568386*^9}, {
   3.958217279921711*^9, 3.958217322136525*^9}, {3.958217382115903*^9, 
   3.958217482157752*^9}, 3.9582175122002373`*^9, {3.958217553008601*^9, 
   3.9582176269825478`*^9}, {3.958217667443901*^9, 3.958217681911943*^9}, {
   3.9582177480275803`*^9, 3.9582177872005987`*^9}, {3.958219178181436*^9, 
   3.958219228415587*^9}, {3.958219501649994*^9, 3.958219505571254*^9}, 
   3.958219743077381*^9, 3.958220464551414*^9, 3.958221724131283*^9, 
   3.958661845249723*^9, 3.9586656626298237`*^9, 3.958719926315955*^9, 
   3.9587199834952087`*^9, 3.95874484337532*^9, 3.958746742520568*^9, 
   3.9587877239939213`*^9, {3.969426908593647*^9, 3.969426922782754*^9}, 
   3.969426968393468*^9, 3.969427089070077*^9, 3.969428200665609*^9, 
   3.969436012747569*^9, 3.969437784718837*^9, 3.969437817796069*^9, 
   3.969516553508782*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"69e328ae-6aef-412f-a4b7-e80101c92602"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"mvib", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"MVIBdat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "2"}], ",", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mrot", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"MROTdat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "2"}], ",", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1.5", ",", 
       RowBox[{"mvib", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1.", ",", "20"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}], ",", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1.5", ",", 
       RowBox[{"mrot", "[", "x", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1.", ",", "16."}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "Full"}]}], "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.682394907360175*^9, 3.682394937824139*^9}, {
   3.682395059904595*^9, 3.682395061936808*^9}, {3.682395182351934*^9, 
   3.682395282495244*^9}, {3.6824019197498913`*^9, 3.682401921732819*^9}, {
   3.682402130436162*^9, 3.682402191333867*^9}, {3.682407312517971*^9, 
   3.682407312817683*^9}, {3.682654392054443*^9, 3.682654424195496*^9}, 
   3.682672866588319*^9, {3.6828454163590603`*^9, 3.682845427691136*^9}, {
   3.683098098873645*^9, 3.683098101006535*^9}, {3.683098569529891*^9, 
   3.6830985738571587`*^9}, {3.6832762563498383`*^9, 3.683276257450742*^9}, {
   3.683346671736603*^9, 3.683346679448319*^9}, {3.683346904909589*^9, 
   3.68334691267365*^9}, {3.684121445990788*^9, 3.684121447895792*^9}, {
   3.684128017086956*^9, 3.684128032925068*^9}, {3.722110603660858*^9, 
   3.722110606214119*^9}, {3.722114348270998*^9, 3.722114350104123*^9}, {
   3.722114528424918*^9, 3.722114530460226*^9}, {3.7221146522944593`*^9, 
   3.722114663056773*^9}, {3.722114924247147*^9, 3.722114927788027*^9}, {
   3.72211576068388*^9, 3.7221157636823177`*^9}, {3.722115975894475*^9, 
   3.72211600654196*^9}, {3.722116044399353*^9, 3.722116061413497*^9}, {
   3.7221161336907797`*^9, 3.722116134711012*^9}, {3.722146465402409*^9, 
   3.722146557628372*^9}, 3.7221467071799097`*^9, {3.722146905214946*^9, 
   3.722146905341824*^9}, {3.722147103238165*^9, 3.72214710350948*^9}, {
   3.722147192772045*^9, 3.722147335567335*^9}, {3.722147397248959*^9, 
   3.72214741070785*^9}, {3.72214748359525*^9, 3.722147485045649*^9}, {
   3.7221475413640757`*^9, 3.722147541563842*^9}, {3.722147592731544*^9, 
   3.722147593082855*^9}, 3.7221476539564743`*^9, 3.722147716339611*^9, {
   3.7221478004898767`*^9, 3.722147801041066*^9}, {3.722148475789906*^9, 
   3.722148541604051*^9}, {3.722320778077422*^9, 3.7223207993187933`*^9}, {
   3.7223973382239943`*^9, 3.722397384442485*^9}, {3.722397456509119*^9, 
   3.722397478583912*^9}, {3.722587153078466*^9, 3.722587171442767*^9}, 
   3.722587802236793*^9, {3.7225883385993347`*^9, 3.7225883507610483`*^9}, {
   3.722588693780607*^9, 3.722588717180026*^9}, {3.722589022039093*^9, 
   3.722589066953517*^9}, {3.7225894448249073`*^9, 3.7225894455876083`*^9}, {
   3.7268287110710506`*^9, 3.726828711728448*^9}, {3.726828826685274*^9, 
   3.726828841158793*^9}, {3.726829229374454*^9, 3.726829259458126*^9}, 
   3.7268294776619673`*^9, {3.7269064763729267`*^9, 3.7269064874229603`*^9}, {
   3.726906637612019*^9, 3.726906645990222*^9}, {3.727081902081819*^9, 
   3.727081919728606*^9}, {3.727082022369443*^9, 3.7270820225644417`*^9}, {
   3.727082236863036*^9, 3.727082237057516*^9}, {3.7270825144498177`*^9, 
   3.727082524543125*^9}, {3.727082578631873*^9, 3.727082586180369*^9}, {
   3.72708273971842*^9, 3.72708275694234*^9}, {3.727084783007505*^9, 
   3.7270847988172398`*^9}, {3.727085155765346*^9, 3.727085193073433*^9}, {
   3.727085251889658*^9, 3.727085280313511*^9}, {3.727085347229151*^9, 
   3.7270853473640423`*^9}, {3.727086494028536*^9, 3.727086495936019*^9}, {
   3.727087592546443*^9, 3.727087592720376*^9}, {3.7272013421809673`*^9, 
   3.727201354037656*^9}, {3.727201537818183*^9, 3.727201617051303*^9}, {
   3.727201661864402*^9, 3.727201664708119*^9}, {3.727201695346512*^9, 
   3.727201788948991*^9}, {3.727201829114171*^9, 3.7272018514942303`*^9}, {
   3.727201887429405*^9, 3.7272019103102922`*^9}, {3.727201955110465*^9, 
   3.72720198386994*^9}, {3.7272024325255613`*^9, 3.727202476681768*^9}, {
   3.7283238812071733`*^9, 3.728323886788484*^9}, {3.728323920830665*^9, 
   3.728323922036504*^9}, {3.728324086871262*^9, 3.728324092976619*^9}, {
   3.728324201065127*^9, 3.728324215328689*^9}, {3.728727403129716*^9, 
   3.728727404866459*^9}, {3.728727480547946*^9, 3.728727486729838*^9}, {
   3.7287275297255297`*^9, 3.7287275315775843`*^9}, {3.73173541949811*^9, 
   3.731735421728005*^9}, {3.731751227119426*^9, 3.731751236584339*^9}, 
   3.731752628879874*^9, {3.7332556469380703`*^9, 3.733255647733452*^9}, {
   3.738665564291409*^9, 3.738665569523204*^9}, {3.738917533705633*^9, 
   3.738917535734118*^9}, {3.738917850279035*^9, 3.738917851179072*^9}, {
   3.738918646914681*^9, 3.7389186470048113`*^9}, {3.738918871556087*^9, 
   3.7389188733583727`*^9}, {3.738920792696797*^9, 3.738920794378562*^9}, {
   3.738921417221258*^9, 3.73892146335189*^9}, {3.738921715727585*^9, 
   3.738921754546632*^9}, {3.73979264681989*^9, 3.739792655629157*^9}, {
   3.740328834876775*^9, 3.740328848219393*^9}, {3.740328955545699*^9, 
   3.740328970278832*^9}, {3.740329056279047*^9, 3.740329061030184*^9}, {
   3.7403296080849733`*^9, 3.7403296237600613`*^9}, {3.74081412968636*^9, 
   3.74081413893399*^9}, {3.749384732919177*^9, 3.749384740225553*^9}, {
   3.7493848382547398`*^9, 3.7493848572093773`*^9}, {3.749384980810457*^9, 
   3.749385005674388*^9}, {3.749385394680045*^9, 3.749385395658388*^9}, {
   3.749385481565312*^9, 3.74938548491783*^9}, {3.7493859336865587`*^9, 
   3.7493859349399977`*^9}, {3.749386265564444*^9, 3.7493863038026133`*^9}, {
   3.7500180793624477`*^9, 3.7500180806241217`*^9}, {3.756539651178623*^9, 
   3.756539661812202*^9}, {3.756539723522807*^9, 3.75653972899116*^9}, {
   3.756540755062604*^9, 3.756540757450096*^9}, {3.756541278322068*^9, 
   3.756541281817018*^9}, {3.756541670961122*^9, 3.756541674860586*^9}, {
   3.764410969767612*^9, 3.764411003844721*^9}, {3.764411893052677*^9, 
   3.7644119030025883`*^9}, {3.76441255444134*^9, 3.764412560433732*^9}, {
   3.764578263696834*^9, 3.764578266342764*^9}, {3.785404045278648*^9, 
   3.785404045579718*^9}, {3.785412438933845*^9, 3.785412439977641*^9}, {
   3.785414192849326*^9, 3.785414194387856*^9}, {3.785414237140089*^9, 
   3.78541425287834*^9}, {3.785414293177277*^9, 3.7854143115649147`*^9}, {
   3.785414545186779*^9, 3.7854145742448483`*^9}, {3.7889616614325323`*^9, 
   3.788961665470591*^9}, {3.788962266021214*^9, 3.788962283701593*^9}, {
   3.788963675009493*^9, 3.788963678129011*^9}, {3.789117671665704*^9, 
   3.789117697475778*^9}, {3.792729352514618*^9, 3.792729354914422*^9}, {
   3.792729576648223*^9, 3.79272957756524*^9}, {3.792730258353591*^9, 
   3.7927302737064*^9}, {3.7944744939718313`*^9, 3.794474500601061*^9}, {
   3.795605087471459*^9, 3.795605100309304*^9}, {3.796221869815568*^9, 
   3.796221877213217*^9}, {3.796233008591241*^9, 3.796233009625795*^9}, {
   3.796575972283312*^9, 3.7965759750980587`*^9}, {3.796576514227265*^9, 
   3.796576515982436*^9}, {3.799323127212762*^9, 3.7993231308492527`*^9}, {
   3.799324066879183*^9, 3.7993240696782713`*^9}, {3.799325903017902*^9, 
   3.799325906824275*^9}, {3.799326391732161*^9, 3.799326393241126*^9}, {
   3.799326471628687*^9, 3.7993264724031143`*^9}, {3.799329271409029*^9, 
   3.799329273082543*^9}, {3.799329490733808*^9, 3.79932949899327*^9}, {
   3.799908054665619*^9, 3.7999080572440567`*^9}, {3.799915408511215*^9, 
   3.799915411407016*^9}, {3.801755268929533*^9, 3.8017552774868517`*^9}, {
   3.801834945491416*^9, 3.8018349465228043`*^9}, {3.801837436475164*^9, 
   3.801837437245533*^9}, {3.945315900688759*^9, 3.945315905008481*^9}, {
   3.9453198477380133`*^9, 3.9453199041464567`*^9}, {3.945319934954068*^9, 
   3.945319956427041*^9}, {3.9453200340654583`*^9, 3.9453200812416363`*^9}, {
   3.9453322493122997`*^9, 3.945332250295621*^9}, {3.945337217249054*^9, 
   3.9453372391432533`*^9}, {3.945412598573266*^9, 3.945412604278069*^9}, {
   3.947668199400259*^9, 3.947668201048962*^9}, {3.958218845594735*^9, 
   3.958218899209944*^9}, {3.95821923492531*^9, 3.95821924784476*^9}, {
   3.958219514935526*^9, 3.958219536431287*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"b319facf-1d7f-46ac-b56d-9b680533f37b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/TRYLIOB4YM9Axj8sDfb+77/1O9PcH6b2sntU75/
hfN5zrq/WJb/B87fPr1M/68NowOMr9fgG/THiAXOnxbUlWqVyQ7nv226JT0z
gwvON5874ZDZCl44P7k89UVIjgCcr+jPc1DupSCcf0P6mSBHmzCc3z7dc0sj
uyhCXi+fK61RDM5X2n38Rqa0BJyf8m3lj78zJeH8+Wr7J2y0kIbza4qm3Tl/
XgbOD8j9XlnnLQfny8V29/s8l4fzP9WGVF/drADnXzr+J0ukRRHOb5Zv29IR
oATnr/e7oubKrwznR/ywDhW8h+DXVmasUZ2vAucXc5TF5seowvlPBeeeOqGp
Budf/tSRkPUSwbfz69skvVMdzq/aXhLH1KoB5xv+kDc2dNaE81M3PzmcL6gF
54u65dV+u4jgT3t2Y8KmPm04fwpjbEJdtA6cz/tlacQkKV04nzmRg3fbSwS/
ZKn+K8XVenD+9u/miocz9OF860c6XFbSBojwMFGYYVaN4G9xVmCxfozg/7gp
IBvlaQjn/7qd7DV3BYJvNftw6At+Izjf4lhraXgBgi9fYeH08ByC7/L8+5si
U2M4X/2Q5BqNqQh+id6ZoCmnEPxDs+p+/v+P4AMALc/xZQ==
         "]]},
       Annotation[#, "Charting`Private`Tag$5912#1"]& ], 
      TagBox[
       {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJwc23k4VV0XAHDznJnM453vpdJARWdpkgxJESXiRUIqQzJGg0SkmVIJISmF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         "]]},
       Annotation[#, "Charting`Private`Tag$5912#2"]& ]}, {}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{1., 1.0007913627537295`},
    DisplayFunction->Identity,
    Frame->{{False, False}, {False, False}},
    FrameLabel->{{None, None}, {None, None}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    Method->{
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}},
    PlotRange->{{1., 20}, {1.0007913627537295`, 1.7653678068782916`}},
    PlotRangeClipping->True,
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}},
    Ticks->{Automatic, Automatic}], ",", 
   GraphicsBox[{{{}, {}, 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQLTxZJ4iB4YM9Axj8sO9w2Wv9L+oTnP/vq6/qn61f
4PxHC4MvZVz8Cef3v48pNpz2D87n2qZ/tXkhowOMf1JicexyLRY4P8dH4kFF
Bxuc372k/jyTJCecLz7lcefkudxwfnuIp92lb7xw/q45F9anOArA+YvKa223
FwrC+Q7zVhjwzhGC82Wu+0Ttvy8M52f9+NhwglcUzv+uLXBPN1QMzrdavWbB
tGnicP57Ia+EsEMScP6jnoSwInYpON/9fbnnUzNpOP9VMkfxlnoZON9FRZyp
/ZAsnC9wVq1vw3s5OJ/3SLiGtLQCnH96qkxH52YEP6V3wayfHooI//AlnhB/
jeDzMi8qSWxSgvNlG+VtItWU4XwO1ZhtQccRfF1byfXlsSpwfuE9ocNeDKpw
/rvPPaGeMxB8N/1jszx11eD8vZ+tf38/h+Dn6hjdupiqDufbvEu5EsmpgeR/
CV/eRQi+ekNXxSFzTThfM9Vyv+otBD9lX0bLlkItOH/fgispH0W14fzPK/5/
19+O4Cepruac5asD53/Qmmy26QOCv33J74dfO3Th/EgXZQdrOT04Xyq3fafe
AQRfhCtno2+4Ppx/03ry5WWrEfx5ubu+/v+P4AMAVx7u7w==
         "]]},
       Annotation[#, "Charting`Private`Tag$5961#1"]& ], 
      TagBox[
       {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJwc2nk4VV0XAHDzVAmZCXe+V0gyNDqLSsgbkpJEA0kolahUhDIkIoSk2ZxU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         "]]},
       Annotation[#, "Charting`Private`Tag$5961#2"]& ]}, {}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{1., 1.3218426768161013`},
    DisplayFunction->Identity,
    Frame->{{False, False}, {False, False}},
    FrameLabel->{{None, None}, {None, None}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    Method->{
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}},
    PlotRange->{{1., 16.}, {1.3218426768161013`, 7.208467234450426}},
    PlotRangeClipping->True,
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}},
    Ticks->{Automatic, Automatic}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9453199358279676`*^9, {3.945320037275302*^9, 3.9453200815307007`*^9}, 
   3.9453202503353233`*^9, 3.945320398303755*^9, 3.945320820128913*^9, 
   3.94532088390308*^9, 3.945320918770899*^9, 3.945321619676402*^9, {
   3.945323825030158*^9, 3.945323859637403*^9}, 3.945323903969865*^9, 
   3.945324029972726*^9, 3.9453244861429453`*^9, 3.945324527937542*^9, 
   3.9453311234710293`*^9, {3.945331889240293*^9, 3.9453318984461203`*^9}, {
   3.9453322451870203`*^9, 3.9453322541314707`*^9}, 3.9453333144051857`*^9, {
   3.945333703102188*^9, 3.9453337185614157`*^9}, 3.9453340807830067`*^9, 
   3.945335301254719*^9, 3.9453367347414618`*^9, 3.9453930791605673`*^9, 
   3.945398104551917*^9, 3.945399092233899*^9, 3.9454006034661407`*^9, 
   3.945412337391513*^9, 3.9454125691330347`*^9, 3.9454126046781397`*^9, 
   3.946009362400776*^9, 3.946009609741335*^9, 3.946011472861805*^9, 
   3.946015745474494*^9, 3.946460846866235*^9, 3.9465208397724257`*^9, 
   3.9466050510462217`*^9, 3.9469529185696087`*^9, 3.947128928456325*^9, 
   3.947129562665916*^9, 3.947130549968235*^9, 3.947132186908731*^9, 
   3.947330045385517*^9, 3.9473418791803713`*^9, 3.9473436759496937`*^9, 
   3.94755918932826*^9, 3.947559226885113*^9, 3.947559322430028*^9, 
   3.947559684821706*^9, 3.9475602323360977`*^9, 3.947560446951188*^9, 
   3.9476647935853767`*^9, 3.947665569687807*^9, 3.94766560528377*^9, 
   3.947668201793026*^9, 3.947671292946763*^9, 3.958217024233697*^9, {
   3.958218851240505*^9, 3.958218899628697*^9}, {3.958219206676359*^9, 
   3.9582192481484737`*^9}, {3.9582195079245567`*^9, 3.9582195375307217`*^9}, 
   3.9582197439653473`*^9, 3.9582204654984093`*^9, 3.958221724181418*^9, 
   3.958661846578165*^9, 3.9586656637159233`*^9, 3.958719926404126*^9, 
   3.958719983530321*^9, 3.958744843415531*^9, 3.958746742559712*^9, 
   3.9587877240504093`*^9, {3.9694269086254396`*^9, 3.969426923747135*^9}, 
   3.9694269691101723`*^9, 3.9694270899435177`*^9, 3.9694282008408318`*^9, 
   3.969436013654415*^9, 3.969437785701729*^9, 3.9694378186755123`*^9, 
   3.969516554339898*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"ce300d90-f849-4353-95d1-ad79f661b5b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.5", ",", 
     RowBox[{"mvib", "[", "x", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0.3", ",", "10."}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "10"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.9", ",", "2"}], "}"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.5", ",", 
     RowBox[{"mrot", "[", "x", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0.3", ",", "10."}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "10"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.9", ",", "2"}], "}"}]}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.945333972877892*^9, 3.945334002029933*^9}, {
  3.9454125836691303`*^9, 3.9454125903317337`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"f2f21af6-e482-4525-9cd4-1ed62f5f298f"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQHXXuILuJ8WV7BjD4YR8Vv83go9dNBP/Dqsh1Sffh
fK15btvdfJ7B+ZdMRQU0yt/A+aerLsR1OH6E87WXhjwT7fwC5yd2sIfOmfEd
zhfdVvFl98tfcP71cg+7eO1/cL5F5eLttbMYHGD8w7cbMyQcmOD8nbO+96w/
yQznb1s8p63DmxXO/3RxgYTeOzY4f2aMjdyFEg44v57HfI+dDBecn8OWqP9+
NzecfyRGSWyOPS+cH33DaaroEz44Xz/i72FXMwE4//y1Ds7nXIJwfvGv1ZYr
byP4PmdmLc6cJwTnHzXYGTmhUBih3nmx51YzEThf9beKyu/vCH6Z6zWv5SdF
4fy/tsGrA3vF4Hzlk//DkxLF4Xzfn87vJxtKwPlrrgcfOPwZwV/tMflu5DFJ
OP9++jyTd11ScL64jmPZYm9pOP9dkzDLfhkZOP93+8bTN+4j+Mvl6+9HbJaF
8ztTJXSvV8jB+XkBnqllVvJw/q9nV77YsinA+Tf+vLpsn4Hgs96RuFlyCcHf
0jspeJeVIpxfJ/bp1b/ZCP6MjMwVZaxKcP6Zicea3qYj+E29+ZdKTiD4HUEG
HvqGynD+ynfXbr2YhOC/sJHMKjmJ4Kt3R//8/x/BBwBNX/xI
       "]]},
     Annotation[#, "Charting`Private`Tag$6183#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwl2Hk4Vd/XAHDzPFxljFzukVJSSlSGtSQkitAkRIYiQ0pCUqkolOYoifRF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       "]]},
     Annotation[#, "Charting`Private`Tag$6183#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.9},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 10}, {0.9, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.945333969255291*^9, 3.9453340024638243`*^9}, 
   3.9453340808122177`*^9, 3.945335301277342*^9, 3.945336734762569*^9, 
   3.9453930791819077`*^9, 3.945398104573968*^9, 3.945399092255563*^9, 
   3.945400603487797*^9, 3.945412337540038*^9, {3.9454125734318247`*^9, 
   3.945412590741159*^9}, 3.946009364121694*^9, 3.946009610439378*^9, 
   3.946011473821176*^9, 3.9460157455022497`*^9, 3.946460849010022*^9, 
   3.946520842921234*^9, 3.9466050524262333`*^9, 3.946952921358942*^9, 
   3.947128928475769*^9, 3.947129562691306*^9, 3.947130549994665*^9, 
   3.9471321869371223`*^9, 3.9473300466362762`*^9, 3.9473418792063313`*^9, 
   3.947343675978922*^9, 3.94755918937601*^9, 3.94755922817418*^9, 
   3.947559324453421*^9, 3.947559684848649*^9, 3.9475602338530197`*^9, 
   3.94756044785111*^9, 3.9476647943548717`*^9, 3.947665607443432*^9, 
   3.947668204392082*^9, 3.947671293688493*^9, 3.9582170242683477`*^9, 
   3.958219543673934*^9, 3.958219745981621*^9, 3.958220466484819*^9, 
   3.958221724218308*^9, 3.958661847782455*^9, 3.958665665248968*^9, 
   3.958719926474471*^9, 3.958719983552403*^9, 3.9587448434417877`*^9, 
   3.9587467425868483`*^9, 3.958787724085389*^9, {3.969426908648757*^9, 
   3.9694269245169773`*^9}, 3.969426969875473*^9, 3.969427090714285*^9, 
   3.969428200902316*^9, 3.969436014415288*^9, 3.969437786635831*^9, 
   3.969437819476684*^9, 3.969516554950818*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"8ae8fc47-c1f1-413e-8759-52abe8925a21"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQHXXuILuJ8WV7BjD4YR8Vv83go9dNBP/Dqsh1Sffh
fK15btvdfJ7B+ZdMRQU0yt/A+aerLsR1OH6E87WXhjwT7fwC5yd2sIfOmfEd
zhfdVvFl98tfcP71cg+7eO1/cL5F5eLttbMYHGD8w7cbMyQcmOD8nbO+96w/
yQznb1s8p63DmxXO/3RxgYTeOzY4f2aMjdyFEg44v57HfI+dDBecn8OWqP9+
NzecfyRGSWyOPS+cH33DaaroEz44Xz/i72FXMwE4//y1Ds7nXIJwfvGv1ZYr
byP4PmdmLc6cJwTnHzXYGTmhUBih3nmx51YzEThf9beKyu/vCH6Z6zWv5SdF
4fy/tsGrA3vF4Hzlk//DkxLF4Xzfn87vJxtKwPlrrgcfOPwZwV/tMflu5DFJ
OP9++jyTd11ScL64jmPZYm9pOP9dkzDLfhkZOP93+8bTN+4j+Mvl6+9HbJaF
8ztTJXSvV8jB+XkBnqllVvJw/q9nV77YsinA+Tf+vLpsn4Hgs96RuFlyCcHf
0jspeJeVIpxfJ/bp1b/ZCP6MjMwVZaxKcP6Zicea3qYj+E29+ZdKTiD4HUEG
HvqGynD+ynfXbr2YhOC/sJHMKjmJ4Kt3R//8/x/BBwBNX/xI
       "]]},
     Annotation[#, "Charting`Private`Tag$6232#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwl13k4lN8XAPDBDCKF7PvMK0klSoXinpIliqJFki2SEklJfUUpVBJF9hBl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       "]]},
     Annotation[#, "Charting`Private`Tag$6232#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.9},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 10}, {0.9, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.945333969255291*^9, 3.9453340024638243`*^9}, 
   3.9453340808122177`*^9, 3.945335301277342*^9, 3.945336734762569*^9, 
   3.9453930791819077`*^9, 3.945398104573968*^9, 3.945399092255563*^9, 
   3.945400603487797*^9, 3.945412337540038*^9, {3.9454125734318247`*^9, 
   3.945412590741159*^9}, 3.946009364121694*^9, 3.946009610439378*^9, 
   3.946011473821176*^9, 3.9460157455022497`*^9, 3.946460849010022*^9, 
   3.946520842921234*^9, 3.9466050524262333`*^9, 3.946952921358942*^9, 
   3.947128928475769*^9, 3.947129562691306*^9, 3.947130549994665*^9, 
   3.9471321869371223`*^9, 3.9473300466362762`*^9, 3.9473418792063313`*^9, 
   3.947343675978922*^9, 3.94755918937601*^9, 3.94755922817418*^9, 
   3.947559324453421*^9, 3.947559684848649*^9, 3.9475602338530197`*^9, 
   3.94756044785111*^9, 3.9476647943548717`*^9, 3.947665607443432*^9, 
   3.947668204392082*^9, 3.947671293688493*^9, 3.9582170242683477`*^9, 
   3.958219543673934*^9, 3.958219745981621*^9, 3.958220466484819*^9, 
   3.958221724218308*^9, 3.958661847782455*^9, 3.958665665248968*^9, 
   3.958719926474471*^9, 3.958719983552403*^9, 3.9587448434417877`*^9, 
   3.9587467425868483`*^9, 3.958787724085389*^9, {3.969426908648757*^9, 
   3.9694269245169773`*^9}, 3.969426969875473*^9, 3.969427090714285*^9, 
   3.969428200902316*^9, 3.969436014415288*^9, 3.969437786635831*^9, 
   3.969437819476684*^9, 3.9695165549816847`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"7047d56f-83d9-44f9-a6cb-a8275def4491"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Leading-order relativistic and QED corrections", "Subsection",
 CellChangeTimes->{{3.796219025276497*^9, 3.796219037057349*^9}, {
  3.7962193736569567`*^9, 3.7962193754673853`*^9}, {3.9453201217047243`*^9, 
  3.9453201319766283`*^9}, {3.969426970695149*^9, 
  3.96942697139935*^9}},ExpressionUUID->"4d9bbfd2-1279-432a-9b6f-\
f42bcf56ed01"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"relcorr", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"RELdat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "8"}], ",", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"relcorr", "[", "x", "]"}], "*", "ehcm"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0.3", ",", "10."}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.945320137059886*^9, 3.94532015444098*^9}, {
  3.9453201958819933`*^9, 3.945320226266161*^9}, {3.945320405097596*^9, 
  3.9453204065207167`*^9}, {3.945412579132616*^9, 3.945412579491847*^9}, {
  3.945412618268943*^9, 3.945412621115746*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"20cadbeb-3a20-4b8e-b44f-62fdf0589a16"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k4VF0YAPBhxhLCYBiMMYyEJNqQZd6oGaVCKfK1SJQ2CqFNe1lSomxJ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       "]]},
     Annotation[#, "Charting`Private`Tag$6584#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.3, -45.094669139687845`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.3, 10.}, {-46.87741223414996, -45.18849772360691}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.94532020727707*^9, 3.945320251963702*^9}, {
   3.94532039965103*^9, 3.9453204068865547`*^9}, 3.945320821377755*^9, 
   3.945320885553334*^9, 3.9453209202217693`*^9, 3.945321621859456*^9, {
   3.9453238250601273`*^9, 3.9453238596661043`*^9}, 3.945323904001772*^9, 
   3.945324030003523*^9, 3.945324486201285*^9, 3.945324527969397*^9, 
   3.945331123499155*^9, {3.945331889280612*^9, 3.9453318984726763`*^9}, {
   3.945332245212949*^9, 3.945332254161346*^9}, 3.945333314431799*^9, {
   3.945333703129713*^9, 3.945333718589221*^9}, 3.9453340808619413`*^9, 
   3.945335301319429*^9, 3.94533673480241*^9, 3.9453930792178297`*^9, 
   3.945398104606742*^9, 3.9453990922885313`*^9, 3.9454006035216503`*^9, 
   3.94541233766225*^9, {3.945412577500526*^9, 3.945412579840569*^9}, {
   3.945412614575429*^9, 3.945412621336547*^9}, 3.9460093685017*^9, 
   3.9460096122518673`*^9, 3.9460114751293697`*^9, 3.946015745551964*^9, 
   3.946460850604747*^9, 3.94652084427131*^9, 3.946605053874833*^9, 
   3.946952923181683*^9, 3.947128928515772*^9, 3.947129562736177*^9, 
   3.94713055004428*^9, 3.947132186990782*^9, 3.947330048295095*^9, 
   3.947341879258067*^9, 3.947343676031436*^9, 3.947559189438088*^9, 
   3.947559229560995*^9, 3.947559326805799*^9, 3.9475596848986177`*^9, 
   3.947560235385933*^9, 3.94756044950946*^9, 3.947664795649481*^9, 
   3.947665609669712*^9, 3.9476682055960627`*^9, 3.947671295216825*^9, 
   3.9582170243285637`*^9, 3.958217056673944*^9, 3.958219545631653*^9, 
   3.9582196135454807`*^9, 3.958219677377265*^9, 3.95821974753465*^9, 
   3.95822046817377*^9, 3.95822172427967*^9, 3.9586618492766*^9, 
   3.958665666761649*^9, 3.9587199265897818`*^9, 3.958719985037717*^9, 
   3.958744843482332*^9, 3.958746742627706*^9, 3.958787724150951*^9, {
   3.969426908683466*^9, 3.96942692615311*^9}, 3.969426972423253*^9, 
   3.9694270921818027`*^9, 3.9694282009823093`*^9, 3.9694360160312557`*^9, 
   3.969437820942562*^9, 3.969516556239444*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"e379e6b8-17a5-46b5-8c42-8e36b46c2ec5"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nrBL", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"BLdat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "8"}], ",", " ", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZdiA", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"ZD1dat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "8"}], ",", " ", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dij", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"D2dat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "8"}], ",", " ", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"as", "=", 
   RowBox[{"Interpolation", "[", 
    RowBox[{"ASdat", ",", 
     RowBox[{"InterpolationOrder", "\[Rule]", "8"}], ",", " ", 
     RowBox[{"Method", "\[Rule]", "Hermite"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.796219376391067*^9, 3.796219565827034*^9}, {
   3.79621964703158*^9, 3.7962196982476377`*^9}, {3.796219732069737*^9, 
   3.796219803042082*^9}, {3.7962198415221853`*^9, 3.7962201588528137`*^9}, {
   3.796220853580284*^9, 3.796220858270595*^9}, {3.796224580123921*^9, 
   3.796224643953034*^9}, {3.7962327296002493`*^9, 3.7962327402788143`*^9}, {
   3.796283042059514*^9, 3.79628311462389*^9}, {3.796291515459167*^9, 
   3.79629151575133*^9}, {3.796291746409587*^9, 3.796291746616794*^9}, {
   3.7962919095168962`*^9, 3.796291909770678*^9}, {3.7962919510376863`*^9, 
   3.796291951192143*^9}, {3.796291989057996*^9, 3.796291996648405*^9}, {
   3.7962968807677794`*^9, 3.796296908711471*^9}, {3.7962972310623302`*^9, 
   3.796297234134223*^9}, 3.796298847255821*^9, {3.7962989523544617`*^9, 
   3.7962989664175787`*^9}, {3.796300890074218*^9, 3.796300906286755*^9}, {
   3.796300995905332*^9, 3.796301013428499*^9}, {3.796304286046776*^9, 
   3.796304327033119*^9}, {3.7993292829911957`*^9, 3.799329283062776*^9}, {
   3.7993295031520042`*^9, 3.79932950333825*^9}, {3.79990806086887*^9, 
   3.7999080609408407`*^9}, {3.7999154044383717`*^9, 3.79991540452481*^9}, {
   3.945320437416977*^9, 3.9453204422807617`*^9}, {3.945320489713916*^9, 
   3.945320489874091*^9}, {3.945320675880179*^9, 3.9453206785843563`*^9}, {
   3.9453207738030767`*^9, 3.945320809639991*^9}, {3.945320997064919*^9, 
   3.945321000201145*^9}, {3.9453229208073072`*^9, 3.945322922052847*^9}, {
   3.945393362623238*^9, 3.945393363566897*^9}, {3.945393498991651*^9, 
   3.945393499070562*^9}, 3.9464608585600557`*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"726f0b8c-2214-4b35-be0d-f3632c145403"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ZdiA", "[", "2.", "]"}], "\[IndentingNewLine]", 
 RowBox[{"dij", "[", "2.", "]"}]}], "Input",
 CellChangeTimes->{{3.9453244987879057`*^9, 3.945324516145363*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"74f5536f-67bf-452a-aed2-3d911671d408"],

Cell[BoxData["12.57675059880684`"], "Output",
 CellChangeTimes->{{3.945324502247088*^9, 3.94532452797962*^9}, 
   3.9453311235497837`*^9, {3.945331889289665*^9, 3.945331898479589*^9}, {
   3.9453322452201643`*^9, 3.9453322541748533`*^9}, 3.945333314439641*^9, {
   3.94533370313783*^9, 3.9453337185969257`*^9}, 3.945334080884739*^9, 
   3.945335301331491*^9, 3.945336734817111*^9, 3.945393079225749*^9, 
   3.945398104614937*^9, 3.94539909229632*^9, 3.945400603529202*^9, 
   3.945412337701974*^9, 3.945412625901782*^9, 3.946009372536166*^9, 
   3.946011476986628*^9, 3.946015745559708*^9, {3.946460852748808*^9, 
   3.946460859851869*^9}, 3.946520846102523*^9, 3.946605055393312*^9, 
   3.9469529254308357`*^9, 3.947128928526164*^9, 3.9471295627524*^9, 
   3.947130550064455*^9, 3.9471321870018997`*^9, 3.9473300502995243`*^9, 
   3.9473418792775497`*^9, 3.947343676050992*^9, 3.947559189445269*^9, 
   3.947559231131957*^9, 3.947559329737307*^9, 3.947559684917997*^9, 
   3.94756023745103*^9, 3.947560451550622*^9, 3.9476647975405483`*^9, 
   3.947665611281011*^9, 3.9476682077343683`*^9, 3.947671296739555*^9, 
   3.958217024352125*^9, 3.9582170582662487`*^9, 3.958219547541463*^9, 
   3.958219615046485*^9, 3.958219679020293*^9, 3.958219749402528*^9, 
   3.958220469710596*^9, 3.958221724303967*^9, 3.958661851825714*^9, 
   3.958665668561428*^9, 3.958719926606003*^9, 3.9587199850763273`*^9, 
   3.958744843503978*^9, 3.958746742653195*^9, 3.95878772418465*^9, {
   3.969426908690708*^9, 3.9694269275769567`*^9}, 3.969426973830463*^9, 
   3.9694270936610823`*^9, 3.969428201069117*^9, 3.969436017477621*^9, 
   3.969437822607102*^9, 3.969516557954063*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"1a094d9a-9e67-4712-aa83-5fc5cf44125e"],

Cell[BoxData["0.11920240120781002`"], "Output",
 CellChangeTimes->{{3.945324502247088*^9, 3.94532452797962*^9}, 
   3.9453311235497837`*^9, {3.945331889289665*^9, 3.945331898479589*^9}, {
   3.9453322452201643`*^9, 3.9453322541748533`*^9}, 3.945333314439641*^9, {
   3.94533370313783*^9, 3.9453337185969257`*^9}, 3.945334080884739*^9, 
   3.945335301331491*^9, 3.945336734817111*^9, 3.945393079225749*^9, 
   3.945398104614937*^9, 3.94539909229632*^9, 3.945400603529202*^9, 
   3.945412337701974*^9, 3.945412625901782*^9, 3.946009372536166*^9, 
   3.946011476986628*^9, 3.946015745559708*^9, {3.946460852748808*^9, 
   3.946460859851869*^9}, 3.946520846102523*^9, 3.946605055393312*^9, 
   3.9469529254308357`*^9, 3.947128928526164*^9, 3.9471295627524*^9, 
   3.947130550064455*^9, 3.9471321870018997`*^9, 3.9473300502995243`*^9, 
   3.9473418792775497`*^9, 3.947343676050992*^9, 3.947559189445269*^9, 
   3.947559231131957*^9, 3.947559329737307*^9, 3.947559684917997*^9, 
   3.94756023745103*^9, 3.947560451550622*^9, 3.9476647975405483`*^9, 
   3.947665611281011*^9, 3.9476682077343683`*^9, 3.947671296739555*^9, 
   3.958217024352125*^9, 3.9582170582662487`*^9, 3.958219547541463*^9, 
   3.958219615046485*^9, 3.958219679020293*^9, 3.958219749402528*^9, 
   3.958220469710596*^9, 3.958221724303967*^9, 3.958661851825714*^9, 
   3.958665668561428*^9, 3.958719926606003*^9, 3.9587199850763273`*^9, 
   3.958744843503978*^9, 3.958746742653195*^9, 3.95878772418465*^9, {
   3.969426908690708*^9, 3.9694269275769567`*^9}, 3.969426973830463*^9, 
   3.9694270936610823`*^9, 3.969428201069117*^9, 3.969436017477621*^9, 
   3.969437822607102*^9, 3.969516557954549*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"890f9ee9-27d5-4266-b458-f654e84e0be2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"lqedcorr", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"4", "/", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], "*", 
           RowBox[{"Log", "[", "alpha", "]"}]}], "-", 
          RowBox[{"nrBL", "[", "x", "]"}], "+", 
          RowBox[{"19", "/", "30"}]}], ")"}], "*", 
        RowBox[{"ZdiA", "[", "x", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"164.", "/", "15."}], "+", 
          RowBox[{
           RowBox[{"14.", "/", "3."}], "*", 
           RowBox[{"Log", "[", "alpha", "]"}]}]}], ")"}], "*", 
        RowBox[{"dij", "[", "x", "]"}]}], "-", 
       RowBox[{
        RowBox[{"7.", "/", 
         RowBox[{"(", 
          RowBox[{"6.", "*", "Pi"}], ")"}]}], "*", 
        RowBox[{"as", "[", "x", "]"}]}]}], ")"}]}], "*", 
    RowBox[{"alpha", "^", "3"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"nrBL", "[", "x", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0.3", ",", "10."}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"lqedcorr", "[", "x", "]"}], "*", "ehcm"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "0.3", ",", "10."}], "}"}]}], "]"}], "  "}]}], "Input",\

 CellChangeTimes->CompressedData["
1:eJwdzl1IU2EAh/GTYWo3le1CJ5SjBlNUWlrBVroj4XKImU2QMqe2Y6KkMVsm
oUZls7BVmrY+BM2y7MJMotnYZkv7sGUkYpkfcw5LkzN0MSREoff/Xjz8bh9R
QVkmF8AwzG4SHK1IKjUf4tlxf5QBhnXWGKHEKW2CDi1zD6YHRT+Auubyx1Aw
oHsOk/Mqh+D5PhM1JvbRCNQmOanFqjIevhqRLkFzeI2il5i10knt/pCXBdOO
VlKf8SWJb4hT7H1qw9XlE/D6jzgNZCQRZ+EtOaOHwlyNzEYs8YXJ4Vz4yQQ7
cePLF1TVw3oZNPG/qNW6rSOjRLFASVXEi6dhZdwnN4zR5Run8OOpaoTWTRa5
ixgb8pGF56T9DfCbLrsRSjX1+9zEyzmyAzCA6SqGNxa3lMC//M/TM8SD3S5q
wZDPo03l2dwNK9TBz6UcR8y5El4I9apxAzQPiOugYLE3qJA4sSMkGEZbe2Zd
Kp61NzmpyQ5OME287WkJgwsu3054MbdZDD0R5kuwx2ijdvjfbnMTrYNB2+G8
891oezrP7slQf4eb7U+TnhA9tUIFdEQV5UDT3SFqqCljsu8wz16Yt1NTbDfP
9BNXfX+oA+aJWFEmz/7OmqO2HWtfJ+S87HCtIBAm/uNEsKgiPgZavUty+MW7
Sh1bq1PABcHXZNg1a1FCYfX+NPg+eq0RRpbfMcFsiX1vBDFDbZDBZk1VaySx
Y+YadbjbckREdC5b1PD18eD1SmJrS2ogDDX0a4sLvWxD4C4O6v11YymnvGx+
gn8S/gc8D5if
  "],
 CellLabel->"In[54]:=",ExpressionUUID->"9de2fe57-2c20-4c2e-9796-34060b54cf6f"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxF13c8Vt8fAHCUPR/j8fDch0IlIyklRfdTVkYoI6SMEgklMyIiM5IiJMlI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       "]]},
     Annotation[#, "Charting`Private`Tag$7321#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.3, 4.370415320930887},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.3, 10.}, {4.370415320930887, 4.405930544192026}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.945320801980597*^9, 3.945320824086153*^9}, 
   3.9453208879973803`*^9, 3.94532092922821*^9, 3.945320982982417*^9, {
   3.945321023428602*^9, 3.945321058462345*^9}, 3.945321639022468*^9, 
   3.9453216698582172`*^9, 3.945322965451988*^9, {3.945323825079856*^9, 
   3.9453238596977654`*^9}, 3.945323904030978*^9, 3.945324030034162*^9, 
   3.9453244862497997`*^9, 3.945324528001389*^9, 3.9453311235837193`*^9, {
   3.945331889322592*^9, 3.945331898500133*^9}, {3.945332245241085*^9, 
   3.945332254195867*^9}, 3.945333314460471*^9, {3.9453337031583652`*^9, 
   3.9453337186164083`*^9}, 3.945334020711102*^9, 3.945334080909191*^9, 
   3.945335301349298*^9, 3.9453354629767427`*^9, 3.945336734834545*^9, 
   3.9453930792585983`*^9, 3.945398104647646*^9, 3.945399092327895*^9, 
   3.945400603547963*^9, 3.945412337776517*^9, {3.94541262836304*^9, 
   3.945412650968604*^9}, {3.9460093755962152`*^9, 3.946009386368691*^9}, 
   3.946009617999629*^9, 3.9460114776666594`*^9, 3.94601574559715*^9, {
   3.94646086100086*^9, 3.946460904124976*^9}, 3.9465208472511663`*^9, 
   3.946605056396356*^9, 3.946952926501691*^9, 3.9471289285564623`*^9, 
   3.947129562776259*^9, 3.947130550091257*^9, 3.947132187061636*^9, 
   3.9473300511586742`*^9, 3.947341879303463*^9, 3.947343676076836*^9, 
   3.947559189481782*^9, 3.947559232050972*^9, 3.9475593306905127`*^9, 
   3.947559684943555*^9, 3.947560238487974*^9, 3.947560452545518*^9, 
   3.9476647984665937`*^9, 3.9476656119838247`*^9, 3.947668208802814*^9, 
   3.947671297342381*^9, 3.958217024499135*^9, 3.958217059202565*^9, 
   3.9582195489059277`*^9, 3.9582196159756317`*^9, 3.958219679933342*^9, 
   3.9582197501059027`*^9, 3.958220470313673*^9, 3.958221724335926*^9, 
   3.958661852582864*^9, 3.9586656695311937`*^9, 3.958719926744006*^9, 
   3.958719985100724*^9, 3.958744843525465*^9, 3.9587467426750402`*^9, 
   3.95878772422611*^9, {3.9694269087243032`*^9, 3.969426928207151*^9}, 
   3.969426974429467*^9, 3.969427094515428*^9, 3.9694282011788607`*^9, 
   3.96943601843474*^9, 3.96943782387684*^9, 3.969516558749455*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"e744f83c-e2f5-4799-8023-8cc0c0f501b6"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13c8lV8YAHDzDqTCNS/3va5KKaOEhu7TUKKSUJKyEn5G0tCQUUg0RFnR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       "]]},
     Annotation[#, "Charting`Private`Tag$7367#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.3, 8.308157262403594},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.3, 10.}, {8.308157262403594, 8.81067529951131}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.945320801980597*^9, 3.945320824086153*^9}, 
   3.9453208879973803`*^9, 3.94532092922821*^9, 3.945320982982417*^9, {
   3.945321023428602*^9, 3.945321058462345*^9}, 3.945321639022468*^9, 
   3.9453216698582172`*^9, 3.945322965451988*^9, {3.945323825079856*^9, 
   3.9453238596977654`*^9}, 3.945323904030978*^9, 3.945324030034162*^9, 
   3.9453244862497997`*^9, 3.945324528001389*^9, 3.9453311235837193`*^9, {
   3.945331889322592*^9, 3.945331898500133*^9}, {3.945332245241085*^9, 
   3.945332254195867*^9}, 3.945333314460471*^9, {3.9453337031583652`*^9, 
   3.9453337186164083`*^9}, 3.945334020711102*^9, 3.945334080909191*^9, 
   3.945335301349298*^9, 3.9453354629767427`*^9, 3.945336734834545*^9, 
   3.9453930792585983`*^9, 3.945398104647646*^9, 3.945399092327895*^9, 
   3.945400603547963*^9, 3.945412337776517*^9, {3.94541262836304*^9, 
   3.945412650968604*^9}, {3.9460093755962152`*^9, 3.946009386368691*^9}, 
   3.946009617999629*^9, 3.9460114776666594`*^9, 3.94601574559715*^9, {
   3.94646086100086*^9, 3.946460904124976*^9}, 3.9465208472511663`*^9, 
   3.946605056396356*^9, 3.946952926501691*^9, 3.9471289285564623`*^9, 
   3.947129562776259*^9, 3.947130550091257*^9, 3.947132187061636*^9, 
   3.9473300511586742`*^9, 3.947341879303463*^9, 3.947343676076836*^9, 
   3.947559189481782*^9, 3.947559232050972*^9, 3.9475593306905127`*^9, 
   3.947559684943555*^9, 3.947560238487974*^9, 3.947560452545518*^9, 
   3.9476647984665937`*^9, 3.9476656119838247`*^9, 3.947668208802814*^9, 
   3.947671297342381*^9, 3.958217024499135*^9, 3.958217059202565*^9, 
   3.9582195489059277`*^9, 3.9582196159756317`*^9, 3.958219679933342*^9, 
   3.9582197501059027`*^9, 3.958220470313673*^9, 3.958221724335926*^9, 
   3.958661852582864*^9, 3.9586656695311937`*^9, 3.958719926744006*^9, 
   3.958719985100724*^9, 3.958744843525465*^9, 3.9587467426750402`*^9, 
   3.95878772422611*^9, {3.9694269087243032`*^9, 3.969426928207151*^9}, 
   3.969426974429467*^9, 3.969427094515428*^9, 3.9694282011788607`*^9, 
   3.96943601843474*^9, 3.96943782387684*^9, 3.969516558776222*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"2367994d-00c3-4fbf-951f-ae76ac98f6b8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"hradcorr", "[", "x_", "]"}], "=", 
     RowBox[{
      RowBox[{"+", "Pi"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"427", "/", "96"}], "-", 
        RowBox[{"2", "*", 
         RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"Znuc", "*", 
        RowBox[{"ZdiA", "[", "x", "]"}]}], ")"}], "*", 
      RowBox[{"alpha", "^", "4"}]}]}], " ", ";"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"hradcorr", "[", "x", "]"}], "*", "ehcm"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0.3", ",", "10."}], "}"}]}], "]"}], 
   "  "}]}]], "Input",
 CellChangeTimes->{{3.796224827387179*^9, 3.796224891682053*^9}, {
   3.796225154330637*^9, 3.7962251913297167`*^9}, {3.7962252760043163`*^9, 
   3.7962252934178247`*^9}, 3.796232784868462*^9, {3.7962328321500397`*^9, 
   3.796232833409638*^9}, {3.796283147693469*^9, 3.796283149341852*^9}, 
   3.796292020780939*^9, {3.796297129893814*^9, 3.796297141763397*^9}, {
   3.796297238075288*^9, 3.796297241692634*^9}, {3.796298996525392*^9, 
   3.796298996876443*^9}, {3.79630032446139*^9, 3.7963003261863956`*^9}, {
   3.796300569102684*^9, 3.7963006671984453`*^9}, {3.7963007215251923`*^9, 
   3.796300721756708*^9}, {3.7963007705606947`*^9, 3.7963007707393017`*^9}, {
   3.796300817088213*^9, 3.796300824292943*^9}, {3.796300937930937*^9, 
   3.796300938828356*^9}, {3.796300976839354*^9, 3.796300982814736*^9}, {
   3.796304365705106*^9, 3.796304377465366*^9}, {3.796304463836247*^9, 
   3.7963044799635687`*^9}, {3.79630453999078*^9, 3.796304672515203*^9}, {
   3.796304734439435*^9, 3.7963047347243433`*^9}, {3.796304958707141*^9, 
   3.7963049624204807`*^9}, 3.79630501981733*^9, {3.796305138425659*^9, 
   3.796305181549692*^9}, {3.796305363985772*^9, 3.796305366182708*^9}, {
   3.796305408923682*^9, 3.7963054094048157`*^9}, {3.796306710178315*^9, 
   3.7963067119230423`*^9}, {3.796307039471925*^9, 3.7963070399719963`*^9}, {
   3.796575726473028*^9, 3.796575726796536*^9}, {3.796576006299759*^9, 
   3.7965760293296843`*^9}, {3.7965795432869587`*^9, 3.796579544278517*^9}, {
   3.796579609805908*^9, 3.7965796099649982`*^9}, {3.7973501908327293`*^9, 
   3.797350191522849*^9}, {3.7973506285885687`*^9, 3.797350676196012*^9}, {
   3.79740773342785*^9, 3.797407753920351*^9}, 3.79740778658729*^9, {
   3.797407839726974*^9, 3.797407848929731*^9}, 3.797407883006878*^9, {
   3.797408392358427*^9, 3.797408423006843*^9}, {3.7974084576846533`*^9, 
   3.7974084837965927`*^9}, {3.7974091898021097`*^9, 
   3.7974091920066423`*^9}, {3.7974111896532516`*^9, 3.797411189886388*^9}, {
   3.797411277895797*^9, 3.797411278479826*^9}, {3.797411337631741*^9, 
   3.797411365187541*^9}, {3.79741145763518*^9, 3.79741145808818*^9}, {
   3.797411514670473*^9, 3.7974115459061117`*^9}, {3.797416724886017*^9, 
   3.7974167250522413`*^9}, {3.798105142637879*^9, 3.7981051801423073`*^9}, {
   3.7981232910972357`*^9, 3.798123296605134*^9}, {3.799328859225243*^9, 
   3.799328964044901*^9}, {3.7993295381980553`*^9, 3.799329539069893*^9}, {
   3.79932963397701*^9, 3.7993296351062517`*^9}, {3.7993299479165897`*^9, 
   3.799329973389062*^9}, {3.799330023501499*^9, 3.799330024544035*^9}, {
   3.799330234863503*^9, 3.799330236023288*^9}, {3.799330812268053*^9, 
   3.7993308135151167`*^9}, {3.799331299177376*^9, 3.799331300880467*^9}, {
   3.799906034154746*^9, 3.79990603535655*^9}, {3.799906189069364*^9, 
   3.799906189601077*^9}, {3.800009511408737*^9, 3.800009513350873*^9}, {
   3.800009990538175*^9, 3.800009992778388*^9}, {3.800025754127122*^9, 
   3.8000257554536047`*^9}, {3.80175967731231*^9, 3.801759682773128*^9}, {
   3.801759833139455*^9, 3.801759835414074*^9}, {3.801759872823888*^9, 
   3.8017598810816708`*^9}, {3.8018473165042267`*^9, 3.801847318785097*^9}, {
   3.801847989375248*^9, 3.801847999832819*^9}, {3.801848942957376*^9, 
   3.8018489432837133`*^9}, {3.802361563810256*^9, 3.802361606519704*^9}, {
   3.802362066194322*^9, 3.8023620664369917`*^9}, {3.802362219628036*^9, 
   3.8023622256141863`*^9}, {3.802776963267023*^9, 3.802776975001136*^9}, {
   3.8036350772923727`*^9, 3.803635081602366*^9}, 3.803635139898263*^9, {
   3.80364212118711*^9, 3.803642149049819*^9}, {3.803642185594933*^9, 
   3.803642185765396*^9}, {3.80364225211104*^9, 3.803642252278006*^9}, {
   3.9453216824395943`*^9, 3.945321735399198*^9}, {3.945412659340811*^9, 
   3.945412668413097*^9}, {3.958220565045622*^9, 3.958220583055534*^9}, {
   3.958222042227623*^9, 3.958222044963458*^9}, {3.95822213323726*^9, 
   3.958222133555901*^9}, {3.958661859871179*^9, 3.958661860230936*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"d41fba54-900f-49f3-b9fa-09b48209bd9c"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k8VG0bB3D7zNiKrBmMGUWSKKWSzlWULYRSIbQQErJFi/ZIeSKPnRI9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       "]]},
     Annotation[#, "Charting`Private`Tag$7711#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.3, 0.14582097913378125`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.3, 10.}, {0.14582097913378125`, 0.1567780177117149}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.945412664325878*^9, 3.9454126690013647`*^9}, 
   3.94600938879036*^9, 3.946009621469419*^9, 3.946011480747793*^9, 
   3.9460157456407957`*^9, 3.94646090648979*^9, 3.9465208526015177`*^9, 
   3.9466050580897627`*^9, 3.946952928070945*^9, 3.947128928598342*^9, 
   3.9471295628277884`*^9, 3.947130550147575*^9, 3.947132187121543*^9, 
   3.94733005240862*^9, 3.9473418793606243`*^9, 3.9473436761343718`*^9, 
   3.947559189523595*^9, 3.947559232997661*^9, 3.947559331907036*^9, 
   3.947559684997128*^9, 3.9475602395954733`*^9, 3.947560453935651*^9, 
   3.9476647994993763`*^9, 3.947665613167822*^9, 3.947668209870552*^9, 
   3.947671298263298*^9, 3.958217024567325*^9, 3.958219752305174*^9, 
   3.958220471483645*^9, 3.958220574768968*^9, 3.958221724397482*^9, 
   3.958222045302939*^9, 3.958222134005808*^9, 3.958661856092086*^9, 
   3.95866567063365*^9, 3.958719927257853*^9, 3.958719985147244*^9, 
   3.958744843574134*^9, 3.958746742723462*^9, 3.958787724303751*^9, {
   3.969426908763918*^9, 3.969426929091732*^9}, 3.969426975229594*^9, 
   3.9694270954991713`*^9, 3.969428201258134*^9, 3.96943601937717*^9, 
   3.969437824829206*^9, 3.9695165595893183`*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"d94650d5-6536-4455-aad7-54081eca3645"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"rhe", "=", 
     RowBox[{"Rnuc", "/", "lambdabar"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"fnuc", "[", "x_", "]"}], "=", 
     RowBox[{"2", "*", 
      RowBox[{"Pi", "/", "3"}], "*", 
      RowBox[{
       RowBox[{"(", "alpha", ")"}], "^", "2"}], "*", 
      RowBox[{"ZdiA", "[", "x", "]"}], "*", 
      RowBox[{"rhe", "^", "2"}]}]}], " ", ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"fnuc", "[", "x", "]"}], "*", "ehcm"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0.3", ",", "10."}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8023553800335083`*^9, 3.802355393751506*^9}, {
   3.8023554409553337`*^9, 3.802355466045451*^9}, {3.8023555098851233`*^9, 
   3.8023555776337557`*^9}, {3.80235575453342*^9, 3.8023557694156322`*^9}, {
   3.802356113973398*^9, 3.802356134819334*^9}, {3.802356723396215*^9, 
   3.8023567275210133`*^9}, {3.802357209287239*^9, 3.8023572286326303`*^9}, {
   3.802357465482975*^9, 3.8023574929783173`*^9}, {3.802360177342876*^9, 
   3.802360179296886*^9}, {3.802360324213409*^9, 3.8023603243919277`*^9}, {
   3.802360369290773*^9, 3.8023604034448147`*^9}, {3.80236251677874*^9, 
   3.802362524070053*^9}, {3.8027769059508123`*^9, 3.802776934731044*^9}, {
   3.9453217366708117`*^9, 3.945321746359675*^9}, {3.945412681404971*^9, 
   3.9454126830038767`*^9}, 3.958220665565881*^9, {3.9587453422283583`*^9, 
   3.958745343539897*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"e35cc30c-a409-4424-93ec-c725973f8bf4"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k8VF8bAHDrLGixDGMfM4okW/3Qwn1aFCmUkqSkok0RcqfIXkTJUkiW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       "]]},
     Annotation[#, "Charting`Private`Tag$8055#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.3, 0.005632824895830851},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.3, 10.}, {0.005632824895830851, 0.00605607729787199}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8023555629426613`*^9, 3.802355578170282*^9}, 
   3.802355755309613*^9, 3.8023561356538687`*^9, {3.8023567241094913`*^9, 
   3.802356727980103*^9}, 3.80235722909881*^9, 3.802357493738536*^9, 
   3.802360409385133*^9, 3.8023604668544693`*^9, 3.802360558550602*^9, 
   3.802361617799464*^9, 3.8023625198073874`*^9, 3.802776939310322*^9, 
   3.802776979726865*^9, 3.8036350543314753`*^9, 3.803635086491047*^9, 
   3.803635144181917*^9, 3.803642082581335*^9, {3.803642127590598*^9, 
   3.8036421563725157`*^9}, 3.803642192239496*^9, 3.8036422575355453`*^9, 
   3.9291566923723383`*^9, {3.9453217385533667`*^9, 3.9453217469346857`*^9}, 
   3.94532297078942*^9, {3.945323825127771*^9, 3.945323859757963*^9}, 
   3.945323904091222*^9, 3.9453240300966263`*^9, 3.94532448629842*^9, 
   3.945324528042614*^9, 3.945331123629304*^9, {3.945331889360058*^9, 
   3.945331898539411*^9}, {3.945332245281157*^9, 3.945332254236765*^9}, 
   3.945333314501007*^9, {3.945333703194312*^9, 3.945333718659463*^9}, 
   3.945334080980424*^9, 3.945335301410046*^9, 3.94533673488384*^9, 
   3.945393079303113*^9, 3.945398104690691*^9, 3.9453990927634583`*^9, 
   3.945400603595519*^9, 3.945412337921029*^9, {3.945412677080854*^9, 
   3.945412683412108*^9}, 3.9460093901729307`*^9, 3.946009623031414*^9, 
   3.946011485197115*^9, 3.94601574565658*^9, 3.946460907832881*^9, 
   3.946520853846715*^9, 3.946605059033475*^9, 3.946952929366488*^9, 
   3.947128928616558*^9, 3.9471295628516207`*^9, 3.9471305501739798`*^9, 
   3.947132187143632*^9, 3.947330053719428*^9, 3.947341879387342*^9, 
   3.947343676162044*^9, 3.947559189539198*^9, 3.947559234225279*^9, 
   3.9475593332326517`*^9, 3.9475596850239058`*^9, 3.9475602407605953`*^9, 
   3.9475604551806602`*^9, 3.9476648007676783`*^9, 3.947665615054837*^9, 
   3.9476682111339083`*^9, 3.947671299469812*^9, 3.958217024584589*^9, 
   3.9582197538461514`*^9, 3.958220472873818*^9, {3.958220666512948*^9, 
   3.958220681399371*^9}, 3.9582217244265337`*^9, 3.9582220469098988`*^9, 
   3.9582221370493307`*^9, 3.958661875890916*^9, 3.9586619446115007`*^9, 
   3.958665672191184*^9, 3.958719927351108*^9, 3.9587199851651173`*^9, 
   3.958744843596933*^9, 3.9587467427463617`*^9, 3.958787724338518*^9, {
   3.969426908778987*^9, 3.969426929904965*^9}, 3.969426975979721*^9, 
   3.969427096314754*^9, 3.969428201538253*^9, 3.969428238876464*^9, 
   3.969436020456318*^9, 3.969437825983698*^9, 3.969516560358485*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"b6d1176f-499c-416b-bae2-4c80fe1fad53"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Ediss", "=", 
   RowBox[{
    RowBox[{"pesbo", "[", "100", "]"}], "+", 
    RowBox[{"dboc", "[", "100", "]"}], "+", 
    RowBox[{"relcorr", "[", "100.", "]"}], "+", 
    RowBox[{"lqedcorr", "[", "100.", "]"}], "+", 
    RowBox[{"hradcorr", "[", "100.", "]"}], "+", 
    RowBox[{"fnuc", "[", "100.", "]"}]}]}], ";", " ", 
  RowBox[{"NumberForm", "[", 
   RowBox[{"Ediss", ",", "16"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9586658007476*^9, 3.958665836815432*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"d55097f1-60b3-41d5-9bc4-79d21935cd67"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"-4.903201675827292\"\>",
    ShowStringCharacters->False],
   -4.903201675827292,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.969436100524205*^9, 3.9694378268771877`*^9, 
  3.96951656114079*^9},
 CellLabel->
  "Out[62]//NumberForm=",ExpressionUUID->"e879f9d8-b0dd-42e4-a9e1-\
fac2dac3b350"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Variational solution of the rovibrational problem", "Section",
 CellChangeTimes->{{3.6824061519025583`*^9, 3.682406171443014*^9}, 
   3.947129560102296*^9},ExpressionUUID->"a8d2d175-08fe-4d7c-bda7-\
b6da8412d797"],

Cell[CellGroupData[{

Cell["PES", "Subsection",
 CellChangeTimes->{{3.68274900984862*^9, 3.682749038787621*^9}, {
  3.722590953558724*^9, 3.722590954130748*^9}, {3.72267172250296*^9, 
  3.7226717236084347`*^9}},ExpressionUUID->"4ee60702-31a2-488f-9a58-\
8fe6e1e50077"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"J", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pesrot", "[", 
    RowBox[{"x_", ",", "J_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"pesbo", "[", "x", "]"}], "+", 
    RowBox[{"dboc", "[", "x", "]"}], "+", 
    RowBox[{"J", "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"J", "+", "1"}], ")"}], "/", 
      RowBox[{"x", "^", "2"}]}], "*", 
     RowBox[{"1.", "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", "mupp"}], ")"}]}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"mrot", "[", "x", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", "mupp"}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"relcorr", "[", "x", "]"}], "+", 
    RowBox[{"lqedcorr", "[", "x", "]"}], "+", 
    RowBox[{"hradcorr", "[", "x", "]"}], "+", 
    RowBox[{"fnuc", "[", "x", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pesm", "[", "x_", "]"}], "=", 
   RowBox[{"pesrot", "[", 
    RowBox[{"x", ",", "J"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nb", "=", "500"}], ";", 
  RowBox[{"Rmin", "=", "0.3"}], ";", 
  RowBox[{"Rmax", "=", "100."}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"qmx", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "nb"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "nb"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"tmx", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "nb"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "nb"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"qmx", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", "i"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"2.", "*", "i"}], "+", "1."}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "nb"}], "}"}]}], "]"}], ";", 
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"qmx", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", 
          RowBox[{"i", "+", "1"}]}], "]"}], "]"}], "=", 
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"i", "^", "2"}], "+", 
          RowBox[{"2.", "*", "i"}]}], "]"}]}]}], ";", 
      RowBox[{
       RowBox[{"qmx", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"i", "+", "1"}], ",", "i"}], "]"}], "]"}], "=", 
       RowBox[{"qmx", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", 
          RowBox[{"i", "+", "1"}]}], "]"}], "]"}]}], ";"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"nb", "-", "1"}]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"qp", "=", 
   RowBox[{"Eigenvalues", "[", "qmx", "]"}]}], ";", 
  RowBox[{"conK", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sort", "[", "qp", "]"}], "[", 
     RowBox[{"[", "nb", "]"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"Rmax", "-", "Rmin"}], ")"}]}]}], ";", 
  RowBox[{"sqp", "=", 
   RowBox[{
    RowBox[{"qp", "/", "conK"}], "+", "Rmin"}]}], ";", 
  RowBox[{"ttmx", "=", 
   RowBox[{"Eigenvectors", "[", "qmx", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"ttmx", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "<", "0"}], ",", 
      RowBox[{
       RowBox[{"tmx", "[", 
        RowBox[{"[", "j", "]"}], "]"}], "=", 
       RowBox[{"-", 
        RowBox[{"ttmx", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"tmx", "[", 
        RowBox[{"[", "j", "]"}], "]"}], "=", 
       RowBox[{"ttmx", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "nb"}], "}"}]}], "]"}], ";", 
  RowBox[{"kmx", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "nb"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "nb"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Do", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"kmx", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"-", "0.5"}], "*", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"i", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"i", "+", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"j", "*", 
              RowBox[{"(", 
               RowBox[{"j", "+", "1"}], ")"}]}], ")"}]}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"kmx", "[", 
         RowBox[{"[", 
          RowBox[{"j", ",", "i"}], "]"}], "]"}], "=", 
        RowBox[{"-", 
         RowBox[{"kmx", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "j"}], "]"}], "]"}]}]}], ";"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"i", "+", "1"}], ",", "nb"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"nb", "-", "1"}]}], "}"}]}], "]"}], "\n", 
 RowBox[{
  RowBox[{"d1mx", "=", 
   RowBox[{"tmx", ".", "kmx", ".", 
    RowBox[{"Transpose", "[", "tmx", "]"}]}]}], ";", 
  RowBox[{"d1mx", "=", 
   RowBox[{"d1mx", "*", "conK"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mvmx", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"n", ",", "m"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1.", "/", 
           RowBox[{"(", 
            RowBox[{"2", "*", "mupp"}], ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"mvib", "[", 
              RowBox[{"sqp", "[", 
               RowBox[{"[", "m", "]"}], "]"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", "*", "mupp"}], ")"}]}]}], ")"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "nb"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "nb"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kinmx", "=", 
   RowBox[{
    RowBox[{"Transpose", "[", "d1mx", "]"}], ".", "mvmx", ".", "d1mx"}]}], 
  ";", 
  RowBox[{"vmx", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"n", ",", "m"}], "]"}], "*", 
        RowBox[{"pesm", "[", 
         RowBox[{"sqp", "[", 
          RowBox[{"[", "m", "]"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "1", ",", "nb"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "nb"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eeival", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Eigenvalues", "[", 
     RowBox[{"kinmx", "+", "vmx"}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"J", ",", 
      RowBox[{"n", "-", "1"}], ",", 
      RowBox[{"NumberForm", "[", 
       RowBox[{
        RowBox[{"eeival", "[", 
         RowBox[{"[", "n", "]"}], "]"}], ",", "16"}], "]"}], ",", 
      RowBox[{"NumberForm", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"eeival", "[", 
            RowBox[{"[", "n", "]"}], "]"}], "-", "Ediss"}], ")"}], "*", 
         "ehcm"}], ",", "16"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "50"}], "}"}]}], "]"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.7282894597687817`*^9, 3.7282895431300488`*^9}, {
   3.7282895846695633`*^9, 3.72828966078819*^9}, {3.72828971737844*^9, 
   3.728289744940596*^9}, {3.728289862434908*^9, 3.728289865691413*^9}, 
   3.7282899037594357`*^9, 3.728289937307023*^9, {3.7282910996666327`*^9, 
   3.728291119404129*^9}, {3.728291177916301*^9, 3.728291225320047*^9}, {
   3.728291345814657*^9, 3.72829135672528*^9}, {3.728291393364533*^9, 
   3.7282914171370897`*^9}, {3.7282914594224043`*^9, 3.728291675808236*^9}, {
   3.7282917150534573`*^9, 3.728291808547256*^9}, {3.728323962197023*^9, 
   3.728323970345111*^9}, 3.728324006623921*^9, {3.728324101127452*^9, 
   3.72832412010569*^9}, {3.7283250123603067`*^9, 3.728325021944569*^9}, {
   3.728330544242639*^9, 3.72833069160322*^9}, {3.72872735123809*^9, 
   3.728727367197589*^9}, {3.728727438017571*^9, 3.7287274482772713`*^9}, {
   3.728727500917268*^9, 3.728727515624257*^9}, {3.728729665862857*^9, 
   3.728729677921194*^9}, {3.731740214379805*^9, 3.731740221768956*^9}, {
   3.73174026659474*^9, 3.73174028071517*^9}, {3.7317403175187263`*^9, 
   3.731740317575508*^9}, {3.731740379318427*^9, 3.731740452828885*^9}, {
   3.731751245391363*^9, 3.731751245476345*^9}, {3.7317512989892883`*^9, 
   3.731751339060286*^9}, {3.7317513701946497`*^9, 3.731751440446765*^9}, {
   3.731752839560631*^9, 3.7317528539639473`*^9}, {3.7317532119295683`*^9, 
   3.7317532243291693`*^9}, {3.731753414246624*^9, 3.7317534237224207`*^9}, {
   3.731753469790798*^9, 3.731753486818944*^9}, {3.731753556479286*^9, 
   3.731753569445187*^9}, 3.731753801882125*^9, 3.73252224032172*^9, {
   3.732522283664547*^9, 3.732522319802567*^9}, {3.733251616533772*^9, 
   3.7332517080381536`*^9}, {3.7332517381572323`*^9, 3.733251766065159*^9}, {
   3.7332521375273447`*^9, 3.733252153084272*^9}, 3.733252196791341*^9, {
   3.733253051371396*^9, 3.733253101878563*^9}, 3.733253153089665*^9, {
   3.733253288151042*^9, 3.7332533292148457`*^9}, {3.733253374425128*^9, 
   3.733253374613862*^9}, {3.733253421657135*^9, 3.733253421831748*^9}, {
   3.733253630768729*^9, 3.733253634032111*^9}, {3.7332541474564123`*^9, 
   3.733254188961677*^9}, {3.733254393777463*^9, 3.733254394169407*^9}, {
   3.733254426584832*^9, 3.733254510274617*^9}, {3.733254549546688*^9, 
   3.733254574756321*^9}, {3.7332546123424253`*^9, 3.733254649360066*^9}, {
   3.733255038111842*^9, 3.733255195679227*^9}, 3.733255353107869*^9, 
   3.733281493610955*^9, 3.7332816393325157`*^9, {3.7332820114216547`*^9, 
   3.733282011528473*^9}, {3.733282042620243*^9, 3.733282162816049*^9}, {
   3.73328249698304*^9, 3.7332824975760193`*^9}, {3.738665592403524*^9, 
   3.738665619857348*^9}, {3.738665721950589*^9, 3.7386657312178*^9}, {
   3.7386657710025377`*^9, 3.738665780327051*^9}, {3.738665818958259*^9, 
   3.738665830686585*^9}, {3.738665949284861*^9, 3.738665956613187*^9}, {
   3.738666035217902*^9, 3.738666035607976*^9}, {3.738666347441175*^9, 
   3.738666354231084*^9}, {3.738666674611326*^9, 3.7386666978566427`*^9}, 
   3.7389172425484543`*^9, {3.738917325521587*^9, 3.738917325936799*^9}, 
   3.7389173685671263`*^9, {3.738917401495015*^9, 3.73891741788883*^9}, {
   3.738917544481608*^9, 3.738917566534388*^9}, {3.7389176535276623`*^9, 
   3.7389176827386312`*^9}, {3.738917782504859*^9, 3.7389177955411777`*^9}, {
   3.738917858150653*^9, 3.7389179482133102`*^9}, {3.738918222762806*^9, 
   3.738918222843014*^9}, {3.7389186529011908`*^9, 3.7389186532264423`*^9}, {
   3.738918703075028*^9, 3.7389187688772573`*^9}, {3.738918883258492*^9, 
   3.738918967135903*^9}, {3.738921369428761*^9, 3.738921369827181*^9}, 
   3.738921433671606*^9, {3.738921615266645*^9, 3.738921654244191*^9}, {
   3.738921732950227*^9, 3.73892173322965*^9}, {3.738921772720067*^9, 
   3.738921805836011*^9}, {3.7389218607249804`*^9, 3.73892195625178*^9}, {
   3.739269611057186*^9, 3.7392696389231*^9}, {3.739269689908011*^9, 
   3.739269744680328*^9}, {3.7392697854399137`*^9, 3.739269840807023*^9}, {
   3.7397906950674047`*^9, 3.739790718891837*^9}, {3.739790862976605*^9, 
   3.739790958494466*^9}, {3.739791034041985*^9, 3.7397910500502253`*^9}, {
   3.7397926388516912`*^9, 3.7397926627223787`*^9}, {3.7397926936535063`*^9, 
   3.7397927429951687`*^9}, {3.739792779056342*^9, 3.7397927793173018`*^9}, {
   3.739792812987533*^9, 3.739792813071*^9}, {3.7397928480121403`*^9, 
   3.739792921732298*^9}, {3.739792963616577*^9, 3.739792985985075*^9}, {
   3.739793018888028*^9, 3.739793105851495*^9}, {3.7397931793388453`*^9, 
   3.7397935611156397`*^9}, {3.7398192563386517`*^9, 3.739819283260021*^9}, {
   3.739819336746401*^9, 3.739819453405986*^9}, {3.739819504881525*^9, 
   3.7398195474270678`*^9}, 3.739821352345395*^9, {3.7398213901742*^9, 
   3.739821414823021*^9}, {3.740137017558423*^9, 3.740137024073188*^9}, {
   3.740137057055677*^9, 3.7401370965025043`*^9}, {3.7401372045822687`*^9, 
   3.740137269698854*^9}, {3.740137592558855*^9, 3.740137610369533*^9}, 
   3.740137651361232*^9, {3.740137706326366*^9, 3.740137751903651*^9}, {
   3.740137784718322*^9, 3.740137785034162*^9}, {3.7401378604787207`*^9, 
   3.740137860883894*^9}, {3.7401378949489737`*^9, 3.740137980635378*^9}, {
   3.740328030533523*^9, 3.740328043087949*^9}, {3.740328114071185*^9, 
   3.740328114232399*^9}, {3.7403281527101507`*^9, 3.74032815276663*^9}, {
   3.740328198490788*^9, 3.740328198558959*^9}, {3.7403286745142727`*^9, 
   3.7403286754196043`*^9}, {3.740328741439951*^9, 3.740328741539315*^9}, {
   3.7403287745885677`*^9, 3.7403287746654673`*^9}, {3.7403290745037603`*^9, 
   3.7403290804452887`*^9}, {3.740329149071806*^9, 3.740329197800886*^9}, {
   3.740329337310234*^9, 3.740329388312706*^9}, {3.7403294414313498`*^9, 
   3.740329449293696*^9}, {3.740329499137887*^9, 3.7403294992149973`*^9}, {
   3.740329542519679*^9, 3.7403295426064777`*^9}, {3.7403296534093847`*^9, 
   3.7403296536600018`*^9}, {3.740329685480229*^9, 3.740329685566987*^9}, 
   3.7403297394025106`*^9, {3.740375026969101*^9, 3.740375048667285*^9}, {
   3.7403751125039473`*^9, 3.740375112888837*^9}, {3.74037518416078*^9, 
   3.740375184250339*^9}, {3.740375227627058*^9, 3.7403752277210073`*^9}, {
   3.740375302103978*^9, 3.7403753029262943`*^9}, {3.74037535818405*^9, 
   3.7403753583518963`*^9}, {3.740375420999671*^9, 3.740375421106*^9}, {
   3.740375452305026*^9, 3.7403754523776617`*^9}, {3.740375712533607*^9, 
   3.740375712611288*^9}, {3.74037599803477*^9, 3.740376006269833*^9}, {
   3.7403763456110697`*^9, 3.740376348106065*^9}, {3.740376492655549*^9, 
   3.740376493892668*^9}, {3.740377371411592*^9, 3.74037737713946*^9}, {
   3.740381470929058*^9, 3.74038147888789*^9}, {3.7403882971577578`*^9, 
   3.740388433280752*^9}, {3.740388503728942*^9, 3.740388505251927*^9}, {
   3.740388543463562*^9, 3.740388545699794*^9}, {3.740388671524356*^9, 
   3.7403886717035933`*^9}, {3.740388721320633*^9, 3.740388735934702*^9}, {
   3.740388771553667*^9, 3.74038877166581*^9}, {3.740388862551721*^9, 
   3.7403888626310377`*^9}, {3.740388909237584*^9, 3.740388909322576*^9}, {
   3.7403889634066277`*^9, 3.740388963687955*^9}, {3.740389009117899*^9, 
   3.740389009484173*^9}, {3.7403890548746357`*^9, 3.740389055209325*^9}, {
   3.740389112674563*^9, 3.74038911313409*^9}, {3.740389149748034*^9, 
   3.740389149945713*^9}, {3.74038918779029*^9, 3.740389187870234*^9}, {
   3.740389225716538*^9, 3.740389225799829*^9}, {3.740389262353572*^9, 
   3.740389262421677*^9}, {3.7403893817778053`*^9, 3.74038938183486*^9}, {
   3.740389430987268*^9, 3.740389431208494*^9}, {3.740389478259362*^9, 
   3.740389478545865*^9}, {3.740389537218256*^9, 3.740389537533372*^9}, {
   3.74038959260084*^9, 3.7403895928501663`*^9}, {3.740389648745973*^9, 
   3.7403896490858583`*^9}, {3.740389726599216*^9, 3.740389739331112*^9}, {
   3.740389847616624*^9, 3.740389847711102*^9}, {3.740389926286306*^9, 
   3.740389926396246*^9}, {3.740390019786499*^9, 3.740390019879014*^9}, {
   3.7403900892764063`*^9, 3.740390089650321*^9}, {3.740390161795416*^9, 
   3.740390162101974*^9}, {3.740390236162373*^9, 3.740390237112625*^9}, {
   3.7403902980102873`*^9, 3.740390298384869*^9}, {3.740390382081028*^9, 
   3.7403903821699963`*^9}, {3.740390430729596*^9, 3.740390430815143*^9}, {
   3.740390487626898*^9, 3.740390487706438*^9}, {3.740390540916162*^9, 
   3.740390540993637*^9}, {3.740390592079227*^9, 3.7403905923541107`*^9}, {
   3.740390655706861*^9, 3.7403906560417356`*^9}, {3.740390697994811*^9, 
   3.740390698302719*^9}, {3.740390736604211*^9, 3.740390736868266*^9}, {
   3.7403907779382477`*^9, 3.740390778510332*^9}, {3.7403908279833508`*^9, 
   3.740390828268918*^9}, {3.740390901870434*^9, 3.740390902199766*^9}, {
   3.740390947460788*^9, 3.7403909486873417`*^9}, {3.740390998538937*^9, 
   3.7403910087479486`*^9}, {3.740391121406521*^9, 3.740391121508237*^9}, {
   3.74039115536686*^9, 3.740391155679668*^9}, {3.740391250192136*^9, 
   3.740391250549699*^9}, {3.740391283653098*^9, 3.740391284663569*^9}, {
   3.740391475669263*^9, 3.740391475992564*^9}, {3.7403915121588697`*^9, 
   3.7403915127843933`*^9}, {3.740391581452726*^9, 3.740391581749956*^9}, {
   3.7403916134306583`*^9, 3.74039161385574*^9}, {3.7403916985260344`*^9, 
   3.740391698623028*^9}, {3.7403917294189034`*^9, 3.740391732160344*^9}, {
   3.7403917956096783`*^9, 3.740391795685892*^9}, {3.7403918314497766`*^9, 
   3.74039183221937*^9}, {3.740391894858452*^9, 3.7403919248723803`*^9}, {
   3.7403920881163797`*^9, 3.740392089660499*^9}, {3.740392129874783*^9, 
   3.740392130530179*^9}, {3.74039219887922*^9, 3.740392198952487*^9}, {
   3.7403922385775337`*^9, 3.7403922392787323`*^9}, {3.74039231468577*^9, 
   3.740392315094953*^9}, {3.7403923476353903`*^9, 3.740392348350119*^9}, {
   3.740392423363391*^9, 3.7403924507376957`*^9}, {3.7403925264351273`*^9, 
   3.740392526765942*^9}, {3.740392559272483*^9, 3.740392559990712*^9}, {
   3.74039264304608*^9, 3.7403926723017673`*^9}, {3.7403927899369793`*^9, 
   3.740392815890523*^9}, {3.740392887121725*^9, 3.7403929152789183`*^9}, {
   3.7403929867206993`*^9, 3.7403930387174873`*^9}, {3.740393081394731*^9, 
   3.740393081478619*^9}, {3.740393112496936*^9, 3.7403931134178534`*^9}, {
   3.740393179789613*^9, 3.740393207233553*^9}, {3.74039327307924*^9, 
   3.740393273166194*^9}, {3.7403933100348883`*^9, 3.740393310452985*^9}, {
   3.7408117020507936`*^9, 3.740811702356374*^9}, {3.74081175985117*^9, 
   3.740811760157529*^9}, {3.7408118211030693`*^9, 3.740811821177717*^9}, {
   3.740811868587964*^9, 3.740811868750744*^9}, {3.740811914739099*^9, 
   3.740811915849468*^9}, {3.7408119786014633`*^9, 3.740811978690316*^9}, {
   3.740813537960671*^9, 3.740813539769662*^9}, {3.740813634034329*^9, 
   3.74081363431857*^9}, {3.740813702079653*^9, 3.740813706369257*^9}, {
   3.74081379521832*^9, 3.740813795411804*^9}, {3.740814155250565*^9, 
   3.740814155465097*^9}, {3.740814216104146*^9, 3.740814216146441*^9}, {
   3.7408143888168497`*^9, 3.740814449020905*^9}, 3.740814530909726*^9, {
   3.740814615824864*^9, 3.740814624220479*^9}, {3.740814800732917*^9, 
   3.740814800819031*^9}, {3.7409961232761497`*^9, 3.740996126879669*^9}, {
   3.740996161084526*^9, 3.740996161153247*^9}, 3.740996248858474*^9, {
   3.740996337459415*^9, 3.740996338543242*^9}, {3.741026911093647*^9, 
   3.741026912641708*^9}, {3.741027351187242*^9, 3.741027415002952*^9}, {
   3.741027458725731*^9, 3.741027517160981*^9}, {3.7410275559942493`*^9, 
   3.7410275791652184`*^9}, {3.7410278882442427`*^9, 
   3.7410278990183783`*^9}, {3.7410279478289537`*^9, 3.741027956062793*^9}, 
   3.741027996099608*^9, {3.741028209611648*^9, 3.741028248258515*^9}, {
   3.741028301845635*^9, 3.7410283019893103`*^9}, {3.741028338752404*^9, 
   3.741028339107223*^9}, {3.7410283872295*^9, 3.7410283875991373`*^9}, {
   3.741028444115425*^9, 3.7410284444673777`*^9}, {3.741028477359766*^9, 
   3.7410284776331882`*^9}, {3.741028521263715*^9, 3.741028521537816*^9}, {
   3.741028562795801*^9, 3.741028563000774*^9}, {3.741028604063366*^9, 
   3.741028604175577*^9}, {3.741028642275441*^9, 3.741028642463983*^9}, {
   3.741028682922771*^9, 3.7410286831184063`*^9}, {3.74102872870262*^9, 
   3.741028728925352*^9}, {3.741028763500277*^9, 3.741028763658627*^9}, {
   3.741028801046829*^9, 3.741028801384334*^9}, {3.741028832633378*^9, 
   3.741028832977496*^9}, {3.7410288653065643`*^9, 3.7410288655765676`*^9}, {
   3.741028895894867*^9, 3.7410288962005796`*^9}, {3.741028932292769*^9, 
   3.741028932432352*^9}, {3.741028971123118*^9, 3.7410289712420683`*^9}, {
   3.741029005908616*^9, 3.7410290060716553`*^9}, {3.741029051520948*^9, 
   3.741029066264022*^9}, {3.741029110439855*^9, 3.7410291108086033`*^9}, {
   3.7410291499822273`*^9, 3.7410291501983833`*^9}, {3.7410291989385147`*^9, 
   3.741029199340228*^9}, {3.741029253918685*^9, 3.741029254242552*^9}, {
   3.741029326662088*^9, 3.7410293269855433`*^9}, {3.741029374496035*^9, 
   3.741029374778803*^9}, {3.7410294401552763`*^9, 3.741029440715667*^9}, {
   3.741029582334056*^9, 3.7410295824238367`*^9}, {3.741029636438572*^9, 
   3.741029636535574*^9}, {3.741029700665347*^9, 3.741029700786523*^9}, {
   3.741029752961308*^9, 3.74102975324469*^9}, {3.741029804001955*^9, 
   3.741029804375333*^9}, {3.7410298429287453`*^9, 3.741029843298663*^9}, {
   3.741029894804634*^9, 3.741029895091834*^9}, {3.741029948095847*^9, 
   3.741029948371949*^9}, {3.741030041925334*^9, 3.741030042239882*^9}, {
   3.741030084407992*^9, 3.741030085455113*^9}, {3.741030141635632*^9, 
   3.741030141746956*^9}, {3.74103019170413*^9, 3.741030192080895*^9}, {
   3.741030248294942*^9, 3.741030248457632*^9}, {3.74103029392026*^9, 
   3.741030294063265*^9}, {3.74103033123637*^9, 3.741030332470978*^9}, {
   3.741030368583727*^9, 3.741030368904396*^9}, {3.7410304274211082`*^9, 
   3.741030427748272*^9}, {3.741030468334175*^9, 3.741030468598147*^9}, {
   3.741030516477212*^9, 3.741030516838873*^9}, {3.7410305735729303`*^9, 
   3.741030573914732*^9}, {3.74103061627789*^9, 3.7410306163739023`*^9}, {
   3.7410306525717297`*^9, 3.741030652696513*^9}, {3.7410307203874483`*^9, 
   3.7410307205155993`*^9}, {3.741030776612824*^9, 3.7410307767598963`*^9}, {
   3.741030836562954*^9, 3.741030836817688*^9}, {3.741030896461031*^9, 
   3.741030896843841*^9}, {3.741030945332262*^9, 3.741030945690804*^9}, {
   3.741031004116953*^9, 3.7410310044296837`*^9}, {3.741031050966586*^9, 
   3.741031051262968*^9}, {3.741031088959222*^9, 3.741031089701372*^9}, {
   3.7410311495881987`*^9, 3.741031149683796*^9}, {3.7410311986461897`*^9, 
   3.741031198946149*^9}, {3.74103124530068*^9, 3.7410312457068987`*^9}, {
   3.741031295298716*^9, 3.7410312955393143`*^9}, {3.741031360177792*^9, 
   3.741031360462351*^9}, {3.7410314217778788`*^9, 3.741031422108832*^9}, {
   3.741031464996766*^9, 3.7410314661977463`*^9}, {3.7410315147310867`*^9, 
   3.741031515022633*^9}, {3.741031569547752*^9, 3.741031569802244*^9}, {
   3.741031650170064*^9, 3.741031650653811*^9}, {3.741031717451848*^9, 
   3.741031717545451*^9}, {3.741031785131473*^9, 3.741031785205801*^9}, {
   3.741066404746481*^9, 3.7410664050081863`*^9}, {3.742232496204528*^9, 
   3.742232496267453*^9}, {3.7422325436738663`*^9, 3.742232544174149*^9}, {
   3.7422325841486683`*^9, 3.742232584298943*^9}, {3.742232636394314*^9, 
   3.742232636585277*^9}, {3.742232712346733*^9, 3.742232712672409*^9}, {
   3.742232754392394*^9, 3.7422327557994432`*^9}, {3.74223281912859*^9, 
   3.7422328194324827`*^9}, {3.742232865197225*^9, 3.742232865261924*^9}, {
   3.7422329049923267`*^9, 3.74223290516844*^9}, {3.7422331012440453`*^9, 
   3.742233101540947*^9}, {3.742233146986001*^9, 3.7422331473270273`*^9}, {
   3.742233266748053*^9, 3.742233269453227*^9}, {3.742233308267511*^9, 
   3.742233308479897*^9}, {3.749385013003304*^9, 3.74938502666817*^9}, {
   3.749385059277729*^9, 3.749385059372967*^9}, {3.7493852641172*^9, 
   3.7493852644829683`*^9}, {3.74938534268583*^9, 3.749385371731555*^9}, {
   3.7493854935531797`*^9, 3.749385531185973*^9}, {3.749385951340747*^9, 
   3.749386022750244*^9}, {3.749386082183927*^9, 3.7493861057074423`*^9}, {
   3.749386170624098*^9, 3.7493862193106003`*^9}, {3.7493863530665407`*^9, 
   3.749386366444234*^9}, {3.749908265957795*^9, 3.749908269904931*^9}, {
   3.750018327204237*^9, 3.750018383539626*^9}, {3.75001847233983*^9, 
   3.750018498782465*^9}, {3.750018923154707*^9, 3.750018928319324*^9}, {
   3.756539936774076*^9, 3.756539972083849*^9}, {3.756540192354776*^9, 
   3.75654029244*^9}, {3.75654032981544*^9, 3.756540567017277*^9}, {
   3.7565407722782507`*^9, 3.756540777182629*^9}, {3.756540809326725*^9, 
   3.7565408115223427`*^9}, {3.756540905269066*^9, 3.75654090690733*^9}, {
   3.7565409748839827`*^9, 3.756540975661003*^9}, {3.756541104901149*^9, 
   3.756541105313554*^9}, {3.75654114777806*^9, 3.756541150193058*^9}, {
   3.756541183866661*^9, 3.756541185376367*^9}, 3.7565424860153027`*^9, {
   3.756543608112897*^9, 3.756543613464345*^9}, 3.756543653754532*^9, {
   3.7565437033491907`*^9, 3.75654371895759*^9}, {3.756543924597571*^9, 
   3.756543926189253*^9}, {3.756544152748291*^9, 3.756544152999874*^9}, {
   3.764411029597393*^9, 3.764411088322708*^9}, {3.764411303187293*^9, 
   3.764411304210622*^9}, {3.764411349727017*^9, 3.764411354095496*^9}, {
   3.764411385311109*^9, 3.764411405360927*^9}, {3.76441193647685*^9, 
   3.764411937660471*^9}, {3.764412105786458*^9, 3.764412107442112*^9}, {
   3.764412331827883*^9, 3.764412352995947*^9}, {3.764412905965871*^9, 
   3.7644129213886766`*^9}, {3.7644130387737303`*^9, 3.764413079682907*^9}, {
   3.76441316816457*^9, 3.7644131954781427`*^9}, {3.764413866077425*^9, 
   3.7644138668442698`*^9}, {3.764413907104417*^9, 3.764413984198502*^9}, {
   3.764414100515285*^9, 3.764414100667239*^9}, {3.764414172310216*^9, 
   3.764414267483144*^9}, {3.764414306265024*^9, 3.764414342626869*^9}, {
   3.764414403376593*^9, 3.764414404739582*^9}, {3.764462324271357*^9, 
   3.764462348594553*^9}, {3.764462433434936*^9, 3.764462435217371*^9}, {
   3.764463589853114*^9, 3.764463590027959*^9}, {3.764463640602261*^9, 
   3.764463655935583*^9}, 3.764463792126135*^9, {3.7644638283461523`*^9, 
   3.7644638405004873`*^9}, {3.764463992821055*^9, 3.764464102835923*^9}, {
   3.764464217956449*^9, 3.764464218083774*^9}, {3.7644642507740307`*^9, 
   3.764464331719653*^9}, {3.764464465597899*^9, 3.76446459251505*^9}, {
   3.764464628207245*^9, 3.764464655730733*^9}, {3.7644647097853518`*^9, 
   3.764464745631164*^9}, {3.764464916055571*^9, 3.7644649429055643`*^9}, {
   3.764465399188854*^9, 3.764465452665701*^9}, {3.764465520715951*^9, 
   3.764465548225369*^9}, {3.764465579591467*^9, 3.7644656214827633`*^9}, {
   3.764577905323271*^9, 3.764577932532339*^9}, {3.764577973610009*^9, 
   3.764577974690671*^9}, {3.764578802260869*^9, 3.7645788539575863`*^9}, {
   3.764578887164356*^9, 3.7645788887201014`*^9}, {3.7645789789842167`*^9, 
   3.7645789828955507`*^9}, {3.76457944115972*^9, 3.764579444705935*^9}, {
   3.7645795638796587`*^9, 3.764579636385808*^9}, {3.764579962962371*^9, 
   3.7645799729719343`*^9}, {3.76458010918377*^9, 3.764580152575138*^9}, {
   3.764580188365391*^9, 3.76458023151537*^9}, {3.764580375018503*^9, 
   3.764580402512166*^9}, {3.764580483337728*^9, 3.7645805022724943`*^9}, {
   3.764580595947977*^9, 3.764580615546029*^9}, {3.764580667503981*^9, 
   3.7645807625203657`*^9}, {3.7645807950287733`*^9, 
   3.7645808779321413`*^9}, {3.764581011976371*^9, 3.764581062757503*^9}, {
   3.764581111938979*^9, 3.764581182822803*^9}, {3.764581235557386*^9, 
   3.764581260426565*^9}, {3.76458133273426*^9, 3.764581334283058*^9}, {
   3.7645813827650137`*^9, 3.764581384645006*^9}, {3.764581760641543*^9, 
   3.764581763420197*^9}, {3.764581865991012*^9, 3.764581875328741*^9}, {
   3.764581917294239*^9, 3.7645819247458067`*^9}, {3.7645819685017023`*^9, 
   3.764582023210279*^9}, {3.764582053791794*^9, 3.764582092018321*^9}, {
   3.7645821941640577`*^9, 3.7645821944564047`*^9}, {3.7645822338683157`*^9, 
   3.7645822394785843`*^9}, {3.764582361929001*^9, 3.7645824333379087`*^9}, {
   3.764582467909008*^9, 3.764582719585227*^9}, {3.7645828471818542`*^9, 
   3.764582979580408*^9}, {3.76458301463435*^9, 3.764583049569922*^9}, {
   3.7645830845940733`*^9, 3.764583085082148*^9}, {3.764583514384856*^9, 
   3.764583570299614*^9}, {3.764583647380419*^9, 3.7645836907878017`*^9}, {
   3.764583733792304*^9, 3.764583786099457*^9}, {3.7854004822356577`*^9, 
   3.7854004826937637`*^9}, {3.7854007663871717`*^9, 
   3.7854007893948383`*^9}, {3.785400864931521*^9, 3.785401014567883*^9}, {
   3.7854010649795732`*^9, 3.785401065077425*^9}, 3.785401113861107*^9, {
   3.785405381446125*^9, 3.78540538214612*^9}, {3.78540543895977*^9, 
   3.785405463115388*^9}, {3.785405536217517*^9, 3.785405539210331*^9}, {
   3.785405583852491*^9, 3.785405597158037*^9}, {3.7854056424274397`*^9, 
   3.785405655844192*^9}, {3.785410547940303*^9, 3.7854105570229263`*^9}, {
   3.785410644706519*^9, 3.7854106463398657`*^9}, {3.785410757498654*^9, 
   3.785410794688806*^9}, {3.785410830826277*^9, 3.7854108377252893`*^9}, {
   3.785413694358144*^9, 3.7854137179351463`*^9}, {3.790852139138352*^9, 
   3.790852246570836*^9}, {3.792437226634124*^9, 3.792437249680955*^9}, {
   3.792437353228293*^9, 3.792437572347912*^9}, {3.79243760303736*^9, 
   3.7924377538513317`*^9}, {3.7924378019335318`*^9, 3.792437825612001*^9}, {
   3.7926093567402887`*^9, 3.792609357660811*^9}, {3.792729633271194*^9, 
   3.79272983516498*^9}, {3.7927303311403027`*^9, 3.792730373168906*^9}, {
   3.792730868528447*^9, 3.7927309499666452`*^9}, {3.792730993271818*^9, 
   3.792730995033115*^9}, {3.7927310817446127`*^9, 3.7927310841421013`*^9}, {
   3.792731515912768*^9, 3.792731573707801*^9}, {3.792731652005866*^9, 
   3.792731664527986*^9}, {3.7944745921495113`*^9, 3.7944746241596107`*^9}, {
   3.794474664749103*^9, 3.7944746678255033`*^9}, {3.794474709614217*^9, 
   3.794474730612266*^9}, {3.795605251499116*^9, 3.795605259431995*^9}, 
   3.795605345601184*^9, {3.795605475367012*^9, 3.795605600031274*^9}, {
   3.795605674751924*^9, 3.795605900041918*^9}, {3.795606611922741*^9, 
   3.795606666947673*^9}, {3.795606766584051*^9, 3.795606819179852*^9}, {
   3.795606983433015*^9, 3.795607113420454*^9}, {3.795607693748213*^9, 
   3.7956077555782824`*^9}, {3.795607807821701*^9, 3.795607888332325*^9}, {
   3.796224370463006*^9, 3.7962243930860367`*^9}, {3.796224459004382*^9, 
   3.796224475463574*^9}, {3.796225136802124*^9, 3.7962251395865583`*^9}, {
   3.796225199982786*^9, 3.796225236084564*^9}, {3.7962326851025953`*^9, 
   3.796232721839243*^9}, {3.796232883653038*^9, 3.7962329379351587`*^9}, {
   3.796232970125499*^9, 3.7962329769763193`*^9}, {3.79623312951434*^9, 
   3.7962332090057592`*^9}, {3.796233259841053*^9, 3.796233287782694*^9}, {
   3.796233345202448*^9, 3.796233479236105*^9}, {3.796233513169821*^9, 
   3.796233638843101*^9}, {3.796234672161312*^9, 3.796234788014145*^9}, {
   3.796234841225795*^9, 3.796234889103891*^9}, 3.796235060031392*^9, {
   3.796235092817049*^9, 3.7962351538605547`*^9}, {3.7962352316783333`*^9, 
   3.796235362578071*^9}, {3.796283165250084*^9, 3.796283171250969*^9}, {
   3.796291562688539*^9, 3.796291610693015*^9}, {3.796291721314715*^9, 
   3.7962917308008947`*^9}, 3.796291772814528*^9, {3.796291932565186*^9, 
   3.796291935476281*^9}, {3.796298086449747*^9, 3.796298105014594*^9}, 
   3.7962990211623917`*^9, {3.796299094885129*^9, 3.796299097702149*^9}, {
   3.796299131173607*^9, 3.796299141946787*^9}, {3.796305209080127*^9, 
   3.796305218808385*^9}, {3.79630533891243*^9, 3.796305343427227*^9}, {
   3.796305654675111*^9, 3.796305655696188*^9}, {3.796305691151498*^9, 
   3.796305725618095*^9}, {3.796306350477934*^9, 3.79630638107336*^9}, {
   3.796306466135858*^9, 3.79630666513164*^9}, {3.7963067240497437`*^9, 
   3.796306826615238*^9}, {3.796307048391659*^9, 3.796307062386795*^9}, {
   3.796307432069007*^9, 3.7963074450295687`*^9}, {3.796307496945204*^9, 
   3.79630749702592*^9}, 3.796307674123179*^9, {3.79630776798744*^9, 
   3.7963077680678043`*^9}, {3.796307825787027*^9, 3.796307847724924*^9}, {
   3.796309439764448*^9, 3.796309440601048*^9}, {3.796309741392138*^9, 
   3.7963099225803423`*^9}, {3.796310003684052*^9, 3.796310125493257*^9}, {
   3.7963101651613007`*^9, 3.796310203730501*^9}, {3.796310371757022*^9, 
   3.796310372734589*^9}, {3.7963104414825277`*^9, 3.7963104451994553`*^9}, {
   3.796310481956049*^9, 3.796310482690898*^9}, {3.796310652709875*^9, 
   3.7963106687371397`*^9}, {3.796310720601416*^9, 3.7963107440646772`*^9}, {
   3.796310785645327*^9, 3.7963108025691566`*^9}, {3.7963108548156137`*^9, 
   3.796310872793528*^9}, {3.796311643195531*^9, 3.796311659119483*^9}, {
   3.796575755825055*^9, 3.796575779511629*^9}, {3.796575958791708*^9, 
   3.796575958958971*^9}, {3.796576101277051*^9, 3.796576114475841*^9}, {
   3.796576224417362*^9, 3.796576236097084*^9}, {3.7965762815094843`*^9, 
   3.796576317843212*^9}, {3.796576354686158*^9, 3.7965763702552223`*^9}, {
   3.79657653860769*^9, 3.796576538907254*^9}, {3.7965765690831537`*^9, 
   3.796576580837203*^9}, {3.796576910424609*^9, 3.796576958324965*^9}, {
   3.7965777823146887`*^9, 3.796577819204102*^9}, {3.7965779441758413`*^9, 
   3.796577955384801*^9}, {3.796578572405047*^9, 3.796578586501754*^9}, {
   3.796578801206028*^9, 3.7965788227582006`*^9}, {3.796579067469788*^9, 
   3.796579067527916*^9}, {3.79657919901189*^9, 3.79657919924341*^9}, {
   3.7965792815710278`*^9, 3.7965792848305264`*^9}, {3.796579321723333*^9, 
   3.796579333034683*^9}, {3.7965795547005873`*^9, 3.796579595376522*^9}, {
   3.796580366548609*^9, 3.7965803666537457`*^9}, {3.796580420091701*^9, 
   3.796580430116579*^9}, {3.797350289378902*^9, 3.797350289642959*^9}, {
   3.797350615994071*^9, 3.7973506161340218`*^9}, {3.797350733177792*^9, 
   3.7973507334305983`*^9}, {3.797351050405121*^9, 3.797351076693152*^9}, {
   3.797351198290112*^9, 3.797351198488799*^9}, {3.797351260458641*^9, 
   3.797351279194148*^9}, {3.797351334409421*^9, 3.797351334803855*^9}, {
   3.7973513677978992`*^9, 3.797351369814846*^9}, {3.797351459485858*^9, 
   3.797351478851568*^9}, {3.797351521816168*^9, 3.797351521921998*^9}, {
   3.7973515680486403`*^9, 3.797351579083153*^9}, {3.7973516337841587`*^9, 
   3.797351649282771*^9}, {3.797351680834402*^9, 3.797351695013142*^9}, {
   3.7973523785856*^9, 3.7973523790701303`*^9}, {3.797352448439495*^9, 
   3.7973524625319653`*^9}, {3.797352710289879*^9, 3.797352711650247*^9}, {
   3.797352750950098*^9, 3.7973527563654118`*^9}, {3.797352915605839*^9, 
   3.7973529300674143`*^9}, {3.797352960813527*^9, 3.79735296466147*^9}, {
   3.797406770413872*^9, 3.797406798758123*^9}, {3.797406886825385*^9, 
   3.797406900873829*^9}, {3.7974077050562687`*^9, 3.7974077051354017`*^9}, {
   3.797409118910288*^9, 3.7974091301947403`*^9}, {3.7974092181165123`*^9, 
   3.797409257215839*^9}, {3.7974096709433823`*^9, 3.797409682523561*^9}, {
   3.797410831676037*^9, 3.797410878616283*^9}, {3.7974112460390882`*^9, 
   3.797411255614471*^9}, {3.7974112885057*^9, 3.7974112886101513`*^9}, {
   3.797511819058832*^9, 3.797511838762435*^9}, {3.797590236799399*^9, 
   3.7975902369989033`*^9}, {3.7975903618320637`*^9, 3.797590391161319*^9}, {
   3.798102235386889*^9, 3.7981022354800997`*^9}, 3.798102295357162*^9, {
   3.7981023275105658`*^9, 3.798102361514426*^9}, {3.7981024064492207`*^9, 
   3.798102545515541*^9}, {3.7981026355395737`*^9, 3.798102680797842*^9}, {
   3.798105831477316*^9, 3.79810583687649*^9}, {3.79810590428092*^9, 
   3.798105911980348*^9}, {3.798107464162633*^9, 3.798107475210704*^9}, {
   3.798107540131358*^9, 3.798107582503859*^9}, {3.798107627905183*^9, 
   3.798107628489275*^9}, {3.798123388648335*^9, 3.7981233995254173`*^9}, {
   3.798124236656934*^9, 3.798124344123804*^9}, {3.7981245543282022`*^9, 
   3.798124664051558*^9}, {3.798124699636485*^9, 3.7981248230631523`*^9}, {
   3.7981248811115847`*^9, 3.798124965257107*^9}, {3.7988160921474*^9, 
   3.7988160924123697`*^9}, {3.798817793817629*^9, 3.798817797558298*^9}, {
   3.798817901840419*^9, 3.798817902155286*^9}, {3.798817941802459*^9, 
   3.798817941852523*^9}, {3.798817980346874*^9, 3.798817993153171*^9}, {
   3.798818166026003*^9, 3.798818170872401*^9}, {3.7992536992468967`*^9, 
   3.7992537129672194`*^9}, {3.7992537484769917`*^9, 3.799253748788329*^9}, {
   3.799253898180819*^9, 3.799253986149013*^9}, {3.7992540203869047`*^9, 
   3.7992540303318872`*^9}, {3.799254317186242*^9, 3.799254330306305*^9}, {
   3.799254367523406*^9, 3.799254490935789*^9}, {3.799322881129038*^9, 
   3.7993228817073097`*^9}, {3.7993229197566843`*^9, 3.799322921452924*^9}, {
   3.7993229799826*^9, 3.799322983423476*^9}, {3.799323150929961*^9, 
   3.799323155272863*^9}, {3.7993237972747097`*^9, 3.7993238829032183`*^9}, {
   3.7993239301227703`*^9, 3.7993239304083853`*^9}, {3.799324100593205*^9, 
   3.7993242124481688`*^9}, {3.799325869518035*^9, 3.799325869784754*^9}, {
   3.799325940092156*^9, 3.799325951643489*^9}, {3.7993264053612823`*^9, 
   3.7993264063953657`*^9}, {3.799328995699985*^9, 3.7993290417206783`*^9}, {
   3.799329094199431*^9, 3.7993290943120127`*^9}, {3.799329138095841*^9, 
   3.799329244414074*^9}, {3.799329301933735*^9, 3.7993293030279217`*^9}, {
   3.799329341794169*^9, 3.7993294373236322`*^9}, {3.799329476902164*^9, 
   3.7993294829984713`*^9}, {3.799329618699832*^9, 3.799329623099778*^9}, {
   3.799329672394775*^9, 3.799329708142109*^9}, {3.799329740713047*^9, 
   3.7993298432425823`*^9}, {3.799329984567318*^9, 3.7993300061096354`*^9}, {
   3.7993300828558493`*^9, 3.799330239449926*^9}, {3.799330496784367*^9, 
   3.799330518207541*^9}, {3.799330590546853*^9, 3.7993306327564573`*^9}, {
   3.799330742445719*^9, 3.799330759052906*^9}, {3.7993308191575003`*^9, 
   3.799330928980961*^9}, {3.799333417064032*^9, 3.799333437787046*^9}, {
   3.799333471975608*^9, 3.7993335808356733`*^9}, {3.799333616331751*^9, 
   3.799333651001423*^9}, {3.7993336902334433`*^9, 3.7993340191381693`*^9}, {
   3.7993341080174217`*^9, 3.799334204710758*^9}, {3.799837885189068*^9, 
   3.7998379150088673`*^9}, {3.799837983873026*^9, 3.799838039458145*^9}, {
   3.799838097761077*^9, 3.79983810677707*^9}, {3.7998381700764313`*^9, 
   3.799838258469844*^9}, {3.799838348744363*^9, 3.799838358082058*^9}, {
   3.799838420621422*^9, 3.799838537536872*^9}, 3.7998386259795923`*^9, {
   3.799838805407977*^9, 3.799838805642877*^9}, {3.7998388389048357`*^9, 
   3.799838923935965*^9}, 3.799857601464123*^9, {3.799857662918405*^9, 
   3.799857673044269*^9}, {3.7999053777477627`*^9, 3.79990537799378*^9}, {
   3.799905522542873*^9, 3.799905553523279*^9}, {3.79990568464703*^9, 
   3.799905794969678*^9}, {3.799905920792453*^9, 3.799905961846587*^9}, {
   3.7999060627457027`*^9, 3.7999061629950247`*^9}, {3.799906198428553*^9, 
   3.79990624552033*^9}, 3.7999080947217484`*^9, {3.7999084250841713`*^9, 
   3.799908484759182*^9}, {3.7999122972737207`*^9, 3.799912340198349*^9}, {
   3.799918056780085*^9, 3.799918192689816*^9}, {3.799918240950057*^9, 
   3.7999184229205923`*^9}, {3.7999184896017714`*^9, 3.799918496814308*^9}, {
   3.799918531849703*^9, 3.799918722567021*^9}, {3.799918771072074*^9, 
   3.799918794185808*^9}, {3.799918859678217*^9, 3.799919156328742*^9}, {
   3.799933824227092*^9, 3.799933824598098*^9}, {3.799933859912524*^9, 
   3.799933870418867*^9}, {3.799933916322383*^9, 3.799934004057596*^9}, {
   3.8000074250246696`*^9, 3.800007425929068*^9}, {3.800007479151401*^9, 
   3.800007503612216*^9}, {3.800007551912697*^9, 3.800007632009781*^9}, {
   3.800009254365518*^9, 3.8000092545788813`*^9}, {3.800009304515264*^9, 
   3.800009321432448*^9}, {3.8000094493597107`*^9, 3.800009480067278*^9}, {
   3.800009519122848*^9, 3.800009519260495*^9}, {3.800009567961905*^9, 
   3.800009669694409*^9}, {3.800009776203248*^9, 3.800009777503028*^9}, 
   3.800009809290044*^9, {3.800009847755577*^9, 3.800009956097617*^9}, 
   3.800009998506456*^9, {3.800010029672379*^9, 3.800010042409741*^9}, {
   3.8000101035824347`*^9, 3.800010172693609*^9}, {3.8000102053064003`*^9, 
   3.800010247908856*^9}, {3.80001028902806*^9, 3.800010356876388*^9}, 
   3.8000262392552357`*^9, {3.800026274372253*^9, 3.800026274821188*^9}, {
   3.800026496433267*^9, 3.8000264967473803`*^9}, {3.800026576313452*^9, 
   3.8000266732244387`*^9}, {3.800027283067773*^9, 3.8000272833216553`*^9}, {
   3.800027344622344*^9, 3.80002734516082*^9}, {3.8000273947459593`*^9, 
   3.800027558405642*^9}, {3.800027613313869*^9, 3.800027622872415*^9}, {
   3.800027686407209*^9, 3.800027795664857*^9}, {3.8005348868565693`*^9, 
   3.80053504572542*^9}, {3.80053540332136*^9, 3.8005354685192547`*^9}, {
   3.800537807378837*^9, 3.800537820010652*^9}, 3.800537870916622*^9, {
   3.8005379247706957`*^9, 3.800537925228201*^9}, {3.801155964479385*^9, 
   3.801155985242155*^9}, {3.801156039714175*^9, 3.801156067980329*^9}, {
   3.801156133220334*^9, 3.8011561530384903`*^9}, {3.8011563196782*^9, 
   3.801156362129141*^9}, {3.8011565030092173`*^9, 3.80115650427066*^9}, {
   3.801156713640387*^9, 3.801156741764636*^9}, 3.801156837606941*^9, {
   3.8011570524340677`*^9, 3.801157079466062*^9}, {3.801157143981266*^9, 
   3.801157158656703*^9}, {3.801157201599299*^9, 3.8011572019503202`*^9}, {
   3.801157283011044*^9, 3.80115729731183*^9}, {3.801157336365893*^9, 
   3.801157519973042*^9}, {3.801723643646824*^9, 3.80172364486211*^9}, {
   3.80172394543646*^9, 3.80172394557823*^9}, {3.8017239786015882`*^9, 
   3.801724109838378*^9}, {3.801724599637054*^9, 3.801724600061345*^9}, {
   3.801725957597002*^9, 3.801726112418913*^9}, {3.8017272750985413`*^9, 
   3.801727275329433*^9}, {3.801736998920841*^9, 3.801737007009729*^9}, {
   3.801737084079834*^9, 3.801737084188718*^9}, {3.801737124656231*^9, 
   3.80173717090034*^9}, {3.8017372059228067`*^9, 3.801737250010583*^9}, {
   3.801737280061246*^9, 3.801737343836285*^9}, {3.801739029381989*^9, 
   3.801739062857831*^9}, {3.801739105629142*^9, 3.801739302031641*^9}, {
   3.8017569206812677`*^9, 3.801756929211937*^9}, {3.801756984635017*^9, 
   3.801756985511079*^9}, {3.801757141687346*^9, 3.801757162550146*^9}, {
   3.801758425963828*^9, 3.801758448204216*^9}, {3.801758635405196*^9, 
   3.8017586354447803`*^9}, {3.801758696111423*^9, 3.801758696298831*^9}, {
   3.801758859309249*^9, 3.801759102335688*^9}, {3.8017594427464733`*^9, 
   3.801759443374734*^9}, {3.8017595318269377`*^9, 3.8017595322422247`*^9}, {
   3.801759691665811*^9, 3.8017596917479973`*^9}, 3.801759750049045*^9, {
   3.8017598108131027`*^9, 3.801759811082903*^9}, {3.801759897688552*^9, 
   3.80175990033562*^9}, {3.8017599643515863`*^9, 3.801759964446526*^9}, {
   3.801759995495994*^9, 3.8017599955691633`*^9}, {3.80176002760603*^9, 
   3.801760111376697*^9}, {3.8017601515374613`*^9, 3.801760188889287*^9}, {
   3.801760248329794*^9, 3.801760251999935*^9}, {3.8017607402040854`*^9, 
   3.801760740344088*^9}, {3.801760829936117*^9, 3.801760967089657*^9}, 
   3.8017614985197077`*^9, {3.801761553289871*^9, 3.801761721270609*^9}, {
   3.801761826122004*^9, 3.801761826462253*^9}, {3.801761957336833*^9, 
   3.801762107672421*^9}, {3.8018373669756927`*^9, 3.8018373672450447`*^9}, {
   3.801837408377967*^9, 3.801837419931665*^9}, {3.80183751314491*^9, 
   3.80183753599067*^9}, {3.8018376844496317`*^9, 3.801837684539215*^9}, {
   3.801837884742076*^9, 3.8018378959968843`*^9}, {3.801837931644554*^9, 
   3.801838116349371*^9}, {3.8018381559194736`*^9, 3.8018383470248833`*^9}, {
   3.801838399227653*^9, 3.8018384297408648`*^9}, {3.80183860001845*^9, 
   3.801838639141902*^9}, {3.80183873165466*^9, 3.801838836905284*^9}, {
   3.8018388886986227`*^9, 3.801839014644692*^9}, {3.80183976870081*^9, 
   3.801839813687173*^9}, {3.80183984749198*^9, 3.8018399329919558`*^9}, {
   3.801841566474979*^9, 3.801841574218288*^9}, 3.801841674888618*^9, {
   3.801841815277651*^9, 3.801842162111271*^9}, {3.801844628035781*^9, 
   3.801844672832491*^9}, {3.8018447233376417`*^9, 3.801844849491179*^9}, {
   3.801844889609487*^9, 3.8018449044378347`*^9}, {3.801847267143038*^9, 
   3.801847290926453*^9}, {3.801847328042453*^9, 3.80184748325219*^9}, {
   3.801848009146777*^9, 3.8018481763113413`*^9}, {3.801848300436664*^9, 
   3.801848302547413*^9}, {3.802190830193531*^9, 3.802190846046146*^9}, {
   3.80219088227098*^9, 3.802190969017604*^9}, {3.802191103046358*^9, 
   3.80219110754545*^9}, {3.8021915112445*^9, 3.8021917667946444`*^9}, {
   3.802192516884379*^9, 3.8021927036529837`*^9}, 3.802192829777647*^9, {
   3.802192862586714*^9, 3.80219301711843*^9}, {3.802193575940048*^9, 
   3.802193585564604*^9}, {3.802194009030446*^9, 3.802194009471916*^9}, {
   3.802194054635356*^9, 3.8021941000486794`*^9}, {3.802194158162964*^9, 
   3.8021941716579123`*^9}, {3.802194213451659*^9, 3.802194249954117*^9}, {
   3.8022423207081423`*^9, 3.802242384510271*^9}, {3.802243220616179*^9, 
   3.802243273644458*^9}, {3.80224331844669*^9, 3.802243574097431*^9}, 
   3.80235668416883*^9, 3.8023567357301893`*^9, {3.802356997500008*^9, 
   3.802356999656719*^9}, {3.8023605645506973`*^9, 3.8023605781040173`*^9}, {
   3.802361550932845*^9, 3.802361553804686*^9}, {3.802361662890614*^9, 
   3.8023616629598703`*^9}, {3.802361693964748*^9, 3.80236169404256*^9}, {
   3.802361739731558*^9, 3.802361781754184*^9}, {3.80236181250392*^9, 
   3.8023618127416277`*^9}, {3.8023618533844624`*^9, 
   3.8023618815037107`*^9}, {3.802361915789028*^9, 3.802361944331987*^9}, {
   3.802776988376657*^9, 3.802776989068762*^9}, {3.802777033446948*^9, 
   3.80277704121708*^9}, {3.802777151454698*^9, 3.802777188851759*^9}, {
   3.802777224304029*^9, 3.802777254734633*^9}, {3.802777304383642*^9, 
   3.802777407742004*^9}, {3.803635059416341*^9, 3.803635060156979*^9}, {
   3.803635105111887*^9, 3.803635115737939*^9}, {3.803635148035327*^9, 
   3.8036351624225483`*^9}, {3.8036420864694643`*^9, 3.803642090269476*^9}, {
   3.803642160108696*^9, 3.803642204414205*^9}, {3.8036422461544952`*^9, 
   3.803642246214611*^9}, {3.929157096985036*^9, 3.929157103809492*^9}, {
   3.9453217781288977`*^9, 3.945321831896798*^9}, {3.9453219576586533`*^9, 
   3.9453219999682207`*^9}, {3.945322033172509*^9, 3.94532204772931*^9}, {
   3.94532211195361*^9, 3.9453221120320263`*^9}, {3.94532238135363*^9, 
   3.945322381551746*^9}, {3.9453224265453453`*^9, 3.9453226089112453`*^9}, {
   3.945322648569219*^9, 3.945322725014944*^9}, {3.9453229804728107`*^9, 
   3.945322987958153*^9}, {3.945323026519808*^9, 3.945323098222328*^9}, {
   3.945323151111774*^9, 3.945323151374606*^9}, {3.945323198783554*^9, 
   3.945323208198947*^9}, {3.945323239802025*^9, 3.9453233032699347`*^9}, {
   3.945323335327997*^9, 3.9453233977018547`*^9}, {3.945323429911232*^9, 
   3.945323430549795*^9}, {3.945323472720291*^9, 3.945323499005836*^9}, {
   3.945323547839028*^9, 3.945323548045629*^9}, {3.945324536365152*^9, 
   3.945324536571739*^9}, {3.945324580725704*^9, 3.945324580787574*^9}, {
   3.945324618901166*^9, 3.945324641939743*^9}, {3.945324674437599*^9, 
   3.94532467451584*^9}, {3.945324706981638*^9, 3.9453247536354427`*^9}, {
   3.945324804884964*^9, 3.9453248618992863`*^9}, {3.945324895012766*^9, 
   3.9453249148837233`*^9}, {3.94532494546987*^9, 3.945324980413752*^9}, {
   3.945331128228758*^9, 3.945331165395521*^9}, {3.945331362852886*^9, 
   3.945331362922686*^9}, {3.945331395028517*^9, 3.945331395074481*^9}, {
   3.945331431525696*^9, 3.945331456621336*^9}, {3.9453314888924847`*^9, 
   3.945331585068655*^9}, {3.945331672356243*^9, 3.945331696650383*^9}, {
   3.945331911379849*^9, 3.945331927434567*^9}, {3.9453322017473593`*^9, 
   3.9453322018734007`*^9}, {3.945332258954879*^9, 3.94533226843456*^9}, {
   3.945333732632189*^9, 3.9453337328310623`*^9}, {3.9453337680086737`*^9, 
   3.945333777753131*^9}, {3.945334084534543*^9, 3.9453340847824173`*^9}, {
   3.9453352982928953`*^9, 3.9453353201899033`*^9}, {3.9453353515103903`*^9, 
   3.945335351820195*^9}, {3.945335389533993*^9, 3.9453354039662*^9}, {
   3.945335468285779*^9, 3.9453354870775833`*^9}, {3.945335521133396*^9, 
   3.9453355336539993`*^9}, {3.945335577661496*^9, 3.945335595011497*^9}, {
   3.945335625132469*^9, 3.945335685622033*^9}, 3.945336731362418*^9, {
   3.9453981137540503`*^9, 3.945398119375745*^9}, {3.945398653534676*^9, 
   3.945398660100662*^9}, {3.9453986924287853`*^9, 3.945398765517668*^9}, {
   3.945398819610923*^9, 3.945398866940403*^9}, {3.94539910311145*^9, 
   3.945399104838069*^9}, {3.9454005939162903`*^9, 3.9454006485693817`*^9}, {
   3.9454127103337517`*^9, 3.945412710372904*^9}, {3.94541281828719*^9, 
   3.9454128477334023`*^9}, {3.945413133143091*^9, 3.9454131332529697`*^9}, {
   3.9454132024710093`*^9, 3.945413253076948*^9}, 3.945413490071669*^9, {
   3.945413526999357*^9, 3.9454136829566107`*^9}, {3.946009396470317*^9, 
   3.946009426221569*^9}, {3.9460096956398087`*^9, 3.9460096961012363`*^9}, {
   3.946010020180832*^9, 3.9460100257801533`*^9}, {3.946010064389996*^9, 
   3.946010064532382*^9}, {3.94601018626506*^9, 3.946010189324461*^9}, {
   3.946010222198043*^9, 3.946010222332255*^9}, {3.946010252870144*^9, 
   3.9460102816124067`*^9}, {3.946010314845895*^9, 3.94601037033182*^9}, {
   3.9460104060697613`*^9, 3.9460104064121733`*^9}, {3.946010439205696*^9, 
   3.946010439523872*^9}, {3.946010472253611*^9, 3.9460104725717487`*^9}, {
   3.9460105102297373`*^9, 3.946010510315707*^9}, {3.946010560445595*^9, 
   3.946010560507543*^9}, 3.946011073513579*^9, {3.946460916713574*^9, 
   3.9464609170325336`*^9}, {3.946461104722574*^9, 3.946461104824678*^9}, {
   3.946461179074584*^9, 3.946461179168723*^9}, {3.946461235921062*^9, 
   3.9464612364807177`*^9}, {3.946952969876635*^9, 3.946953028348257*^9}, {
   3.947330058766013*^9, 3.947330059972924*^9}, {3.947330155543746*^9, 
   3.947330166213089*^9}, {3.9473302250226297`*^9, 3.9473302251168947`*^9}, {
   3.9473302855348186`*^9, 3.947330286764656*^9}, {3.947330385182948*^9, 
   3.9473303903248158`*^9}, {3.947330492102413*^9, 3.947330512828467*^9}, {
   3.947330562598137*^9, 3.94733056266018*^9}, 3.947330689988542*^9, {
   3.947330723308707*^9, 3.9473307234040956`*^9}, {3.947330832982006*^9, 
   3.9473308330760717`*^9}, {3.947330875013832*^9, 3.9473308751077623`*^9}, {
   3.947343667372205*^9, 3.94734366745033*^9}, {3.947343762867898*^9, 
   3.947343763450025*^9}, {3.947343827059703*^9, 3.947343827250005*^9}, {
   3.947343967067424*^9, 3.9473439698665524`*^9}, {3.947344017579303*^9, 
   3.947344017705839*^9}, {3.947344064099608*^9, 3.947344064473728*^9}, 
   3.947344107515567*^9, {3.9473441480999002`*^9, 3.947344148345703*^9}, {
   3.9473442139233837`*^9, 3.9473442140255117`*^9}, {3.947344288003234*^9, 
   3.9473442880891027`*^9}, 3.947344351259406*^9, {3.947344422779133*^9, 
   3.947344423259646*^9}, {3.947344735706491*^9, 3.947344735784713*^9}, {
   3.9473447776103897`*^9, 3.9473447779765797`*^9}, 3.947344834450302*^9, {
   3.9475593536029243`*^9, 3.947559363407578*^9}, {3.9475594309531918`*^9, 
   3.947559431039688*^9}, 3.947559492953333*^9, 3.9475596817692223`*^9, 
   3.947559741088512*^9, 3.947560247088133*^9, 3.947560333111435*^9, 
   3.9475604731119213`*^9, 3.947560546839074*^9, {3.947560647367124*^9, 
   3.947560655686075*^9}, 3.947560721470902*^9, {3.9475608875907516`*^9, 
   3.9475608900937*^9}, 3.947560957494385*^9, {3.947561076062285*^9, 
   3.947561076140648*^9}, 3.9475611656065483`*^9, {3.947665700771578*^9, 
   3.947665701009502*^9}, {3.947665795259521*^9, 3.947665795345571*^9}, 
   3.9476658508355923`*^9, 3.947665911691725*^9, {3.947665988772477*^9, 
   3.947665988913987*^9}, {3.947666047844088*^9, 3.947666047937994*^9}, {
   3.947666113795969*^9, 3.947666113874339*^9}, {3.947666176868243*^9, 
   3.947666177130184*^9}, {3.947666238260065*^9, 3.947666238610323*^9}, {
   3.947666299732113*^9, 3.947666299970009*^9}, {3.947666366068409*^9, 
   3.947666366136215*^9}, {3.947666433188167*^9, 3.9476664360822906`*^9}, 
   3.947666517180421*^9, 3.947666580116272*^9, {3.947667134764344*^9, 
   3.947667134906621*^9}, {3.947667715211234*^9, 3.9476677236425943`*^9}, {
   3.947668116669179*^9, 3.947668117050993*^9}, {3.947668237788774*^9, 
   3.947668237947529*^9}, 3.947682178556831*^9, {3.9476822546999903`*^9, 
   3.947682254818755*^9}, {3.947682322748481*^9, 3.947682323690403*^9}, {
   3.9476824256523*^9, 3.947682427138481*^9}, {3.947682494836359*^9, 
   3.94768249518643*^9}, 3.947682544468752*^9, {3.947682600044211*^9, 
   3.947682600089332*^9}, 3.947682656451997*^9, 3.947682742323904*^9, {
   3.9476827956281557`*^9, 3.947682798899735*^9}, {3.958219770093649*^9, 
   3.958219770187199*^9}, {3.958219921429841*^9, 3.958219922820039*^9}, {
   3.958220169615664*^9, 3.958220172525722*^9}, {3.9582215963472424`*^9, 
   3.958221598377191*^9}, {3.958221714059938*^9, 3.958221829171225*^9}, {
   3.958222174990945*^9, 3.958222182837769*^9}, {3.958222215395208*^9, 
   3.958222216501761*^9}, {3.958222296008068*^9, 3.9582222992306967`*^9}, {
   3.95822240163486*^9, 3.958222405538005*^9}, {3.958222568178854*^9, 
   3.958222571833363*^9}, {3.958222690898385*^9, 3.958222692313429*^9}, {
   3.9582228769413147`*^9, 3.9582228808357973`*^9}, {3.958222945021842*^9, 
   3.958222945132278*^9}, {3.958223019638824*^9, 3.958223020380953*^9}, 
   3.9582231843920937`*^9, {3.95822347933022*^9, 3.9582235983463593`*^9}, {
   3.958224679812869*^9, 3.958224804811718*^9}, {3.9582248361015387`*^9, 
   3.9582248868768473`*^9}, {3.958224917382703*^9, 3.958225029119928*^9}, 
   3.9582250920163403`*^9, 3.958225143368292*^9, {3.9582251906244097`*^9, 
   3.958225191766897*^9}, {3.958225262801043*^9, 3.958225263031595*^9}, {
   3.95822537836981*^9, 3.958225378488391*^9}, {3.958225445978816*^9, 
   3.958225469626953*^9}, 3.958225507139223*^9, {3.9582255436755877`*^9, 
   3.9582255439859037`*^9}, {3.958225585228043*^9, 3.958225585362314*^9}, {
   3.958225639116067*^9, 3.958225639202326*^9}, 3.95822567129254*^9, 
   3.958225719277054*^9, {3.958225774788801*^9, 3.958225775045518*^9}, {
   3.9586617346234293`*^9, 3.9586617465665283`*^9}, {3.958661799799943*^9, 
   3.958661824480082*^9}, {3.9586619545132093`*^9, 3.958661957633218*^9}, 
   3.95866199304275*^9, {3.9586620374485903`*^9, 3.958662038104122*^9}, 
   3.958662105979102*^9, {3.958662147524646*^9, 3.958662179787025*^9}, {
   3.958662212669403*^9, 3.9586622127715883`*^9}, 3.958662256693742*^9, {
   3.958662287925748*^9, 3.958662288140452*^9}, {3.958662326086138*^9, 
   3.958662345420833*^9}, {3.958662380246533*^9, 3.9586623805811663`*^9}, {
   3.95866241622287*^9, 3.958662416821344*^9}, {3.958662479200849*^9, 
   3.95866247952597*^9}, {3.958665693568528*^9, 3.958665765488409*^9}, {
   3.958665851690714*^9, 3.9586665120644407`*^9}, {3.9587199727406588`*^9, 
   3.9587199729371777`*^9}, {3.958744834769782*^9, 3.958744836585284*^9}, {
   3.958744937515368*^9, 3.958744939098653*^9}, {3.9587457581780148`*^9, 
   3.958745761112728*^9}, {3.9587467396095753`*^9, 3.958746739776876*^9}, {
   3.9587467732421007`*^9, 3.958746773417404*^9}, {3.9587876679903708`*^9, 
   3.958787697366617*^9}, {3.9694269793222923`*^9, 3.969426979585288*^9}, {
   3.969427133312644*^9, 3.969427324042144*^9}, {3.969427426763598*^9, 
   3.9694276090584097`*^9}, {3.969427641788107*^9, 3.9694278408757143`*^9}, {
   3.9694378520544252`*^9, 3.969437909540249*^9}, {3.969437997885689*^9, 
   3.9694382998212957`*^9}, {3.969438332797634*^9, 3.969438525237232*^9}, {
   3.969501173432282*^9, 3.969501173703041*^9}, {3.9695165633028812`*^9, 
   3.9695165633903847`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"b378eb72-e527-49ca-82de-a284aa9a13ff"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.99023269658089\"\>",
         ShowStringCharacters->False],
        -4.9902326965808905`,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-19101.10119705381\"\>",
         ShowStringCharacters->False],
        -19101.101197053813`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "1", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.982815294345383\"\>",
         ShowStringCharacters->False],
        -4.982815294345383,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-17473.1695757437\"\>",
         ShowStringCharacters->False],
        -17473.169575743705`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "2", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.97571799754887\"\>",
         ShowStringCharacters->False],
        -4.97571799754887,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-15915.49297765411\"\>",
         ShowStringCharacters->False],
        -15915.492977654112`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "3", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.968941244540577\"\>",
         ShowStringCharacters->False],
        -4.968941244540577,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-14428.16760932007\"\>",
         ShowStringCharacters->False],
        -14428.167609320066`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "4", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.962485597931002\"\>",
         ShowStringCharacters->False],
        -4.962485597931002,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-13011.31694947277\"\>",
         ShowStringCharacters->False],
        -13011.31694947277,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "5", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.956351771989833\"\>",
         ShowStringCharacters->False],
        -4.956351771989833,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-11665.09776218905\"\>",
         ShowStringCharacters->False],
        -11665.097762189047`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "6", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.950540661315896\"\>",
         ShowStringCharacters->False],
        -4.950540661315896,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-10389.70638921648\"\>",
         ShowStringCharacters->False],
        -10389.70638921648,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "7", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.945053371449345\"\>",
         ShowStringCharacters->False],
        -4.945053371449345,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-9185.38546857236\"\>",
         ShowStringCharacters->False],
        -9185.385468572358,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "8", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.939891252836133\"\>",
         ShowStringCharacters->False],
        -4.939891252836133,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-8052.43138888485\"\>",
         ShowStringCharacters->False],
        -8052.431388884846,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "9", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.935055936773733\"\>",
         ShowStringCharacters->False],
        -4.9350559367737326`,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-6991.202178565297\"\>",
         ShowStringCharacters->False],
        -6991.202178565297,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "10", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.930549373045025\"\>",
         ShowStringCharacters->False],
        -4.930549373045025,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-6002.125765492744\"\>",
         ShowStringCharacters->False],
        -6002.125765492745,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "11", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.926373867829162\"\>",
         ShowStringCharacters->False],
        -4.926373867829162,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-5085.708297486352\"\>",
         ShowStringCharacters->False],
        -5085.708297486352,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "12", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.922532122030486\"\>",
         ShowStringCharacters->False],
        -4.922532122030486,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4242.542554530919\"\>",
         ShowStringCharacters->False],
        -4242.542554530919,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "13", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.91902726621162\"\>",
         ShowStringCharacters->False],
        -4.91902726621162,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-3473.315615704359\"\>",
         ShowStringCharacters->False],
        -3473.315615704359,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "14", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.915862890006514\"\>",
         ShowStringCharacters->False],
        -4.915862890006514,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-2778.815314594596\"\>",
         ShowStringCharacters->False],
        -2778.8153145945957`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "15", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.913043057640905\"\>",
         ShowStringCharacters->False],
        -4.9130430576409045`,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-2159.933645646512\"\>",
         ShowStringCharacters->False],
        -2159.933645646512,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "16", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.910572297137604\"\>",
         ShowStringCharacters->False],
        -4.910572297137604,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-1617.664394997925\"\>",
         ShowStringCharacters->False],
        -1617.664394997925,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "17", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.90845553318835\"\>",
         ShowStringCharacters->False],
        -4.90845553318835,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-1153.088407552795\"\>",
         ShowStringCharacters->False],
        -1153.088407552795,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "18", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.906697898808399\"\>",
         ShowStringCharacters->False],
        -4.906697898808399,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-767.332249941717\"\>",
         ShowStringCharacters->False],
        -767.3322499417169,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "19", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.905304257617253\"\>",
         ShowStringCharacters->False],
        -4.905304257617253,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-461.4633632625244\"\>",
         ShowStringCharacters->False],
        -461.46336326252447`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "20", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.904277935255723\"\>",
         ShowStringCharacters->False],
        -4.904277935255723,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-236.2116413060055\"\>",
         ShowStringCharacters->False],
        -236.21164130600556`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "21", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.903616773080715\"\>",
         ShowStringCharacters->False],
        -4.903616773080715,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-91.1033166749458\"\>",
         ShowStringCharacters->False],
        -91.10331667494577,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "22", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.903297009908511\"\>",
         ShowStringCharacters->False],
        -4.903297009908511,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-20.92341233180585\"\>",
         ShowStringCharacters->False],
        -20.92341233180585,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "23", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.903212838043766\"\>",
         ShowStringCharacters->False],
        -4.903212838043766,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-2.449823345781143\"\>",
         ShowStringCharacters->False],
        -2.4498233457811427`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "24", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.903201707078523\"\>",
         ShowStringCharacters->False],
        -4.903201707078523,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-0.00685885238940878\"\>",
         ShowStringCharacters->False],
        -0.00685885238940878,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "25", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.90320123748894\"\>",
         ShowStringCharacters->False],
        -4.90320123748894,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.0962041482794468\"\>",
         ShowStringCharacters->False],
        0.09620414827944679,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "26", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.903200426676307\"\>",
         ShowStringCharacters->False],
        -4.903200426676307,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.2741569520191992\"\>",
         ShowStringCharacters->False],
        0.2741569520191992,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "27", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.903199256198977\"\>",
         ShowStringCharacters->False],
        -4.903199256198977,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.5310470325772101\"\>",
         ShowStringCharacters->False],
        0.5310470325772101,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "28", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.903197738379304\"\>",
         ShowStringCharacters->False],
        -4.903197738379304,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"0.864169945699889\"\>",
         ShowStringCharacters->False],
        0.8641699456998886,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "29", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.903195882219596\"\>",
         ShowStringCharacters->False],
        -4.903195882219596,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"1.271549913301489\"\>",
         ShowStringCharacters->False],
        1.2715499133014887`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "30", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.903193694464865\"\>",
         ShowStringCharacters->False],
        -4.903193694464865,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"1.751706576434323\"\>",
         ShowStringCharacters->False],
        1.7517065764343227`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "31", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.903191180435142\"\>",
         ShowStringCharacters->False],
        -4.903191180435142,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"2.303472323140288\"\>",
         ShowStringCharacters->False],
        2.3034723231402885`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "32", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.903188344249163\"\>",
         ShowStringCharacters->False],
        -4.9031883442491635`,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"2.925943195252488\"\>",
         ShowStringCharacters->False],
        2.9259431952524877`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "33", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.903185189103729\"\>",
         ShowStringCharacters->False],
        -4.903185189103729,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"3.618417576429651\"\>",
         ShowStringCharacters->False],
        3.6184175764296507`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "34", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.903181717615834\"\>",
         ShowStringCharacters->False],
        -4.903181717615834,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"4.380321102352188\"\>",
         ShowStringCharacters->False],
        4.3803211023521875`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "35", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.903177931797294\"\>",
         ShowStringCharacters->False],
        -4.903177931797294,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"5.211212230922125\"\>",
         ShowStringCharacters->False],
        5.211212230922125,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "36", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.90317383331305\"\>",
         ShowStringCharacters->False],
        -4.9031738333130495`,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"6.110725549616095\"\>",
         ShowStringCharacters->False],
        6.110725549616095,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "37", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.903169423533318\"\>",
         ShowStringCharacters->False],
        -4.903169423533318,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"7.07856033060069\"\>",
         ShowStringCharacters->False],
        7.07856033060069,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "38", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.903164703476297\"\>",
         ShowStringCharacters->False],
        -4.903164703476297,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"8.11449310525171\"\>",
         ShowStringCharacters->False],
        8.114493105251707,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "39", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.903159674043211\"\>",
         ShowStringCharacters->False],
        -4.903159674043211,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"9.21832607776741\"\>",
         ShowStringCharacters->False],
        9.218326077767406,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "40", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.903154335894985\"\>",
         ShowStringCharacters->False],
        -4.903154335894985,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"10.3899141917593\"\>",
         ShowStringCharacters->False],
        10.389914191759305`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "41", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.903148689601402\"\>",
         ShowStringCharacters->False],
        -4.903148689601402,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"11.6291323946306\"\>",
         ShowStringCharacters->False],
        11.6291323946306,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "42", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.903142735593109\"\>",
         ShowStringCharacters->False],
        -4.903142735593109,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"12.93588616978625\"\>",
         ShowStringCharacters->False],
        12.935886169786246`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "43", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.903136474230292\"\>",
         ShowStringCharacters->False],
        -4.903136474230292,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"14.31009646580642\"\>",
         ShowStringCharacters->False],
        14.310096465806424`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "44", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.903129905776349\"\>",
         ShowStringCharacters->False],
        -4.903129905776349,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"15.75170547366495\"\>",
         ShowStringCharacters->False],
        15.751705473664947`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "45", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.903123030448616\"\>",
         ShowStringCharacters->False],
        -4.903123030448616,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"17.26066549334694\"\>",
         ShowStringCharacters->False],
        17.260665493346945`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "46", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.903115848312731\"\>",
         ShowStringCharacters->False],
        -4.903115848312731,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"18.83696211913604\"\>",
         ShowStringCharacters->False],
        18.83696211913604,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "47", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.903108359390894\"\>",
         ShowStringCharacters->False],
        -4.903108359390894,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"20.48059047849618\"\>",
         ShowStringCharacters->False],
        20.48059047849618,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "48", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.903100563554887\"\>",
         ShowStringCharacters->False],
        -4.9031005635548865`,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"22.1915787124868\"\>",
         ShowStringCharacters->False],
        22.191578712486805`,
        AutoDelete->True],
       NumberForm[#, 16]& ]},
     {"1", "49", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"-4.903092460616747\"\>",
         ShowStringCharacters->False],
        -4.903092460616747,
        AutoDelete->True],
       NumberForm[#, 16]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"23.96996807353108\"\>",
         ShowStringCharacters->False],
        23.969968073531078`,
        AutoDelete->True],
       NumberForm[#, 16]& ]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.958222267192069*^9, 3.958222393027918*^9, 3.958222478840156*^9, 
   3.958222653405645*^9, 3.958222844331929*^9, 3.958222907718088*^9, 
   3.958222962737451*^9, 3.9582230403244658`*^9, 3.958223240774642*^9, {
   3.958223499278366*^9, 3.958223580017806*^9}, 3.958223615820815*^9, 
   3.958224695554001*^9, 3.9582247370392723`*^9, {3.958224771802486*^9, 
   3.958224824674436*^9}, {3.95822485476654*^9, 3.9582250503023777`*^9}, 
   3.958225111493132*^9, 3.958225162373921*^9, 3.958225210390712*^9, 
   3.958225280840584*^9, 3.958225394423229*^9, {3.958225463760634*^9, 
   3.958225491509729*^9}, 3.958225526887601*^9, 3.9582255650154247`*^9, 
   3.958225606788134*^9, 3.958225658857884*^9, 3.9582256920161257`*^9, 
   3.9582257396683283`*^9, 3.958225792677643*^9, 3.958661958801671*^9, 
   3.9586619935174637`*^9, {3.958662028805278*^9, 3.958662045099711*^9}, 
   3.958662108355838*^9, 3.958662147917657*^9, 3.958662180110545*^9, 
   3.9586622130677967`*^9, 3.9586622570356283`*^9, 3.958662288560377*^9, {
   3.958662326673382*^9, 3.958662345835855*^9}, 3.958662380815064*^9, 
   3.958662417074033*^9, 3.958662479746955*^9, {3.9586657157889423`*^9, 
   3.958665765785087*^9}, {3.958665860261992*^9, 3.95866602722777*^9}, {
   3.958666057489623*^9, 3.958666523323135*^9}, 3.958719931825012*^9, 
   3.9587200014755907`*^9, {3.958744838361652*^9, 3.958744881499731*^9}, 
   3.9587449476753073`*^9, 3.958745769693224*^9, 3.958746749809909*^9, 
   3.958746783135025*^9, 3.958787740210309*^9, {3.969426918214972*^9, 
   3.969426946100375*^9}, 3.969426990160839*^9, {3.969427114620879*^9, 
   3.9694273382761583`*^9}, {3.969427436567955*^9, 3.96942761998882*^9}, {
   3.969427651007041*^9, 3.9694278507673492`*^9}, 3.9694282149161453`*^9, {
   3.969437837941368*^9, 3.969437918909979*^9}, {3.9694380053184223`*^9, 
   3.969438535431365*^9}, 3.9695011802112627`*^9, 3.969516570408866*^9},
 CellLabel->
  "Out[76]//MatrixForm=",ExpressionUUID->"9f66264e-054d-46b3-97dd-\
71adb46ff025"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.945336741863503*^9, 3.945336747135455*^9}, 
   3.9453987741144257`*^9},
 CellLabel->"In[92]:=",ExpressionUUID->"92065bae-b0d4-46cf-b989-a4a4a3b27603"],

Cell[CellGroupData[{

Cell["Printing the correction curves for figures", "Subsubsection",
 CellChangeTimes->{{3.947131124251026*^9, 
  3.947131128664332*^9}},ExpressionUUID->"e06c25ab-36d9-4623-9482-\
030eca80c8cd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"EXmin", ",", "14"}], "]"}]], "Input",
 CellChangeTimes->{{3.958240552461586*^9, 3.9582405823076477`*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"d79889e5-78a5-447a-8f20-e1b5188b24ea"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   StyleBox["\<\"-4.9946441423959\"\>",
    ShowStringCharacters->False],
   -4.994644142395876,
   AutoDelete->True],
  NumberForm[#, 14]& ]], "Output",
 CellChangeTimes->{{3.9582405773434362`*^9, 3.958240582587577*^9}, 
   3.9587448567145987`*^9, 3.958746749851694*^9, 3.958787740352599*^9, 
   3.9694269183356447`*^9, 3.9695165744894323`*^9},
 CellLabel->
  "Out[77]//NumberForm=",ExpressionUUID->"de20070e-6015-465f-b052-\
7e55bf5ab7e4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"nmax", "=", "84"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tabR", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"17.5", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}], "*", "1"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "nmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nmax", "=", "163"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tabR", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"0.3", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}], "*", "0.1"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "nmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"tabCurves", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tabR", "[", 
        RowBox[{"[", "n", "]"}], "]"}], ",", 
       RowBox[{"NumberForm", "[", 
        RowBox[{
         RowBox[{"ehcm", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"pesbo", "[", 
             RowBox[{"tabR", "[", 
              RowBox[{"[", "n", "]"}], "]"}], "]"}], "-", "EXmin"}], ")"}]}], 
         ",", "10"}], "]"}], ",", 
       RowBox[{"NumberForm", "[", 
        RowBox[{
         RowBox[{"ehcm", "*", 
          RowBox[{"dboc", "[", 
           RowBox[{"tabR", "[", 
            RowBox[{"[", "n", "]"}], "]"}], "]"}]}], ",", "7"}], "]"}], ",", 
       RowBox[{"mrot", "[", 
        RowBox[{"tabR", "[", 
         RowBox[{"[", "n", "]"}], "]"}], "]"}], ",", 
       RowBox[{"mvib", "[", 
        RowBox[{"tabR", "[", 
         RowBox[{"[", "n", "]"}], "]"}], "]"}], ",", 
       RowBox[{"ehcm", "*", 
        RowBox[{"relcorr", "[", 
         RowBox[{"tabR", "[", 
          RowBox[{"[", "n", "]"}], "]"}], "]"}]}], ",", 
       RowBox[{"ehcm", "*", 
        RowBox[{"lqedcorr", "[", 
         RowBox[{"tabR", "[", 
          RowBox[{"[", "n", "]"}], "]"}], "]"}]}], ",", 
       RowBox[{"ehcm", "*", 
        RowBox[{"hradcorr", "[", 
         RowBox[{"tabR", "[", 
          RowBox[{"[", "n", "]"}], "]"}], "]"}]}], ",", 
       RowBox[{"ehcm", "*", 
        RowBox[{"fnuc", "[", 
         RowBox[{"tabR", "[", 
          RowBox[{"[", "n", "]"}], "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "nmax"}], "}"}]}], "]"}], "//", 
   "MatrixForm"}]}]}], "Input",
 CellChangeTimes->{{3.947129572023081*^9, 3.9471297626470633`*^9}, {
   3.94713020198764*^9, 3.947130203334435*^9}, 3.947132106308927*^9, {
   3.9582405942770033`*^9, 3.958240705421883*^9}, {3.9582409925681067`*^9, 
   3.958241029767782*^9}, 3.958241071353073*^9, {3.958241118905593*^9, 
   3.9582411634889927`*^9}, {3.958242538214319*^9, 3.9582425449483767`*^9}, {
   3.958242592142539*^9, 3.958242593789426*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"e01a42ce-25d8-4611-b84e-d6defd7e858e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.3`", 
      TagBox[
       InterpretationBox[
        StyleBox[
         RowBox[{"\<\"1.390544274\"\>", "\[Times]", 
          SuperscriptBox["10", "\<\"6\"\>"]}],
         ShowStringCharacters->False],
        1.3905442738810277`*^6,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"861.0563\"\>",
         ShowStringCharacters->False],
        861.0562664935877,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1505.24172345857`", "3.279543`", 
      RowBox[{"-", "133.83610539159858`"}], "26.14118356414158`", 
      "0.47891310021313216`", "0.018499626390144883`"},
     {"0.4`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"826552.6964\"\>",
         ShowStringCharacters->False],
        826552.6963804816,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"557.7929\"\>",
         ShowStringCharacters->False],
        557.7928986019393,
        AutoDelete->True],
       NumberForm[#, 7]& ], "433.078122`", "4.950822`", 
      RowBox[{"-", "95.05473392971703`"}], "19.912352159499825`", 
      "0.3615998570336814`", "0.01396800850692094`"},
     {"0.5`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"531360.3203\"\>",
         ShowStringCharacters->False],
        531360.3203131949,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"414.944\"\>",
         ShowStringCharacters->False],
        414.9440323119522,
        AutoDelete->True],
       NumberForm[#, 7]& ], "159.309147`", "6.265073`", 
      RowBox[{"-", "73.56888246225715`"}], "15.9981966189246`", 
      "0.28907799387835503`", "0.011166608058919654`"},
     {"0.6000000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"359901.0183\"\>",
         ShowStringCharacters->False],
        359901.0183450428,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"334.3223\"\>",
         ShowStringCharacters->False],
        334.32232930985975`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "68.76504599999996`", "6.451262999999999`", 
      RowBox[{"-", "61.862737168459375`"}], "13.512859685886507`", 
      "0.24341550519235056`", "0.009402741126986984`"},
     {"0.7`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"252192.8697\"\>",
         ShowStringCharacters->False],
        252192.86969784394`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"281.3321\"\>",
         ShowStringCharacters->False],
        281.33207012436003`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "33.587943`", "5.408201`", 
      RowBox[{"-", "55.82593743363913`"}], "11.952519685676371`", 
      "0.21482332984572428`", "0.008298272359357328`"},
     {"0.8`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"180125.5624\"\>",
         ShowStringCharacters->False],
        180125.5624110437,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"243.3892\"\>",
         ShowStringCharacters->False],
        243.38922093369627`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "18.286717`", "3.878897`", 
      RowBox[{"-", "52.89853854602618`"}], "10.986902055891742`", 
      "0.1970787371209351`", "0.0076128278899790765`"},
     {"0.9000000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"129560.3574\"\>",
         ShowStringCharacters->False],
        129560.35741998712`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"216.0887\"\>",
         ShowStringCharacters->False],
        216.08867028659014`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "10.989116999999995`", "2.5903459999999985`", 
      RowBox[{"-", "51.454425935484146`"}], "10.382889700849214`", 
      "0.18588927718243264`", "0.007180597432558584`"},
     {"1.`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"92970.48824\"\>",
         ShowStringCharacters->False],
        92970.48824010754,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"196.9067\"\>",
         ShowStringCharacters->False],
        196.90673559211342`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "7.208475`", "1.76537`", 
      RowBox[{"-", "50.5840481161837`"}], "9.984672746601465`", 
      "0.17842755428492096`", "0.0068923633337850815`"},
     {"1.1`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"66059.69475\"\>",
         ShowStringCharacters->False],
        66059.69474572969,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"183.5904\"\>",
         ShowStringCharacters->False],
        183.59044632802735`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "5.098183`", "1.316897`", 
      RowBox[{"-", "49.87572639176752`"}], "9.699105142217684`", 
      "0.17301674469400838`", "0.006683352647179206`"},
     {"1.2`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"46164.5613\"\>",
         ShowStringCharacters->False],
        46164.561295540494`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"174.278\"\>",
         ShowStringCharacters->False],
        174.27801220226135`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "3.840802`", "1.102668`", 
      RowBox[{"-", "49.19470158451825`"}], "9.476083521535646`", 
      "0.1687573972755882`", "0.006518821052884679`"},
     {"1.3`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"31499.92888\"\>",
         ShowStringCharacters->False],
        31499.928883726287`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"167.6356\"\>",
         ShowStringCharacters->False],
        167.63564316321566`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "3.049565`", "1.017877`", 
      RowBox[{"-", "48.524834093392364`"}], "9.290737378747023`", 
      "0.1652019213773761`", "0.00638147885922404`"},
     {"1.4000000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"20795.61123\"\>",
         ShowStringCharacters->False],
        20795.611227247166`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"162.785\"\>",
         ShowStringCharacters->False],
        162.78501981673693`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "2.529167999999999`", "1.000786`", 
      RowBox[{"-", "47.888248236238304`"}], "9.13134407821027`", 
      "0.16213733539335903`", "0.006263098936604342`"},
     {"1.5000000000000002`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"13111.47891\"\>",
         ShowStringCharacters->False],
        13111.478909667792`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"159.1663\"\>",
         ShowStringCharacters->False],
        159.1663465931938,
        AutoDelete->True],
       NumberForm[#, 7]& ], "2.1747399999999995`", "1.017887`", 
      RowBox[{"-", "47.3085338179557`"}], "8.992437886970666`", 
      "0.15946238529182705`", "0.006159770008102284`"},
     {"1.6`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"7734.952124\"\>",
         ShowStringCharacters->False],
        7734.952124391171,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"156.4228\"\>",
         ShowStringCharacters->False],
        156.42279391454835`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.926864`", "1.051804`", 
      RowBox[{"-", "46.80157485540727`"}], "8.87128460217536`", 
      "0.1571249273459318`", "0.006069477847201918`"},
     {"1.7000000000000002`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"4118.54792\"\>",
         ShowStringCharacters->False],
        4118.547919671873,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"154.3222\"\>",
         ShowStringCharacters->False],
        154.32216679362375`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.7501349999999998`", "1.093317`", 
      RowBox[{"-", "46.37390972930073`"}], "8.766218089385818`", 
      "0.15509239353212737`", "0.0059909644046504725`"},
     {"1.8`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"1838.531449\"\>",
         ShowStringCharacters->False],
        1838.5314492171844`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.708\"\>",
         ShowStringCharacters->False],
        152.708009348215,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.622501`", "1.137619`", 
      RowBox[{"-", "46.02543985133916`"}], "8.675917287435814`", 
      "0.15333890604223854`", "0.005923230063225484`"},
     {"1.9000000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"565.786076\"\>",
         ShowStringCharacters->False],
        565.7860759622058,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"151.4709\"\>",
         ShowStringCharacters->False],
        151.47087742136802`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.5297299999999998`", "1.182301`", 
      RowBox[{"-", "45.751123338469355`"}], "8.599129128392871`", 
      "0.15184026955775648`", "0.00586534019751661`"},
     {"2.`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"44.41663022\"\>",
         ShowStringCharacters->False],
        44.41663022443823,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"150.5311\"\>",
         ShowStringCharacters->False],
        150.53112909100997`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.46225`", "1.225947`", 
      RowBox[{"-", "45.54300706501241`"}], "8.53458934985629`", 
      "0.15057247037872232`", "0.0058163671977397675`"},
     {"2.1`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"75.60372987\"\>",
         ShowStringCharacters->False],
        75.60372987332846,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"149.8289\"\>",
         ShowStringCharacters->False],
        149.82892772831275`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.413432`", "1.2677`", 
      RowBox[{"-", "45.390895888409744`"}], "8.48102383291342`", 
      "0.1495116052056`", "0.005775387718697859`"},
     {"2.2`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"505.2139589\"\>",
         ShowStringCharacters->False],
        505.2139589423484,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"149.3178\"\>",
         ShowStringCharacters->False],
        149.31776883750624`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.37863`", "1.307382`", 
      RowBox[{"-", "45.287736233584575`"}], "8.437173692824151`", 
      "0.1486342765730656`", "0.005741497954738511`"},
     {"2.3`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"1214.178686\"\>",
         ShowStringCharacters->False],
        1214.1786858284763`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"148.9608\"\>",
         ShowStringCharacters->False],
        148.96076575394707`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.354443`", "1.344551`", 
      RowBox[{"-", "45.22465648374807`"}], "8.401827569699282`", 
      "0.1479180737104295`", "0.0057138322146023076`"},
     {"2.4`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"2110.973657\"\>",
         ShowStringCharacters->False],
        2110.973657228369,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"148.7279\"\>",
         ShowStringCharacters->False],
        148.72792976050374`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.338348`", "1.379045`", 
      RowBox[{"-", "45.19413236092986`"}], "8.373845354270113`", 
      "0.14734196174454423`", "0.005691577955691815`"},
     {"2.5`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"3125.708304\"\>",
         ShowStringCharacters->False],
        3125.708303807917,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"148.5949\"\>",
         ShowStringCharacters->False],
        148.59489396022437`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.328452`", "1.410983`", 
      RowBox[{"-", "45.18939622512685`"}], "8.35217541665148`", 
      "0.14688655084497107`", "0.005673986180707265`"},
     {"2.6`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"4205.465792\"\>",
         ShowStringCharacters->False],
        4205.465791872545,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"148.5416\"\>",
         ShowStringCharacters->False],
        148.5416065389157,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.323315`", "1.440227`", 
      RowBox[{"-", "45.20447744159785`"}], "8.335864162718112`", 
      "0.14653424096445394`", "0.005660377028733299`"},
     {"2.7`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"5310.623206\"\>",
         ShowStringCharacters->False],
        5310.623206362641,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"148.5517\"\>",
         ShowStringCharacters->False],
        148.55167840631123`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.32184`", "1.466732`", 
      RowBox[{"-", "45.23416927435039`"}], "8.32405918179721`", 
      "0.14626926318644407`", "0.00565014137242594`"},
     {"2.8`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"6411.943056\"\>",
         ShowStringCharacters->False],
        6411.943056122963,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"148.6113\"\>",
         ShowStringCharacters->False],
        148.6113389801296,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.32313`", "1.490551`", 
      RowBox[{"-", "45.27442477938194`"}], "8.316007702317313`", 
      "0.14607764512342614`", "0.00564273948140676`"},
     {"2.9`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"7488.274489\"\>",
         ShowStringCharacters->False],
        7488.274488789389,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"148.7093\"\>",
         ShowStringCharacters->False],
        148.70931952166967`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.32653`", "1.511894`", 
      RowBox[{"-", "45.32198103630393`"}], "8.311051713465245`", 
      "0.1459471190240714`", "0.005637697472593155`"},
     {"3.`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"8524.737943\"\>",
         ShowStringCharacters->False],
        8524.737942809961,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"148.8362\"\>",
         ShowStringCharacters->False],
        148.83622565327443`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.331459`", "1.530707`", 
      RowBox[{"-", "45.374011457130436`"}], "8.308621280261947`", 
      "0.14586700166188557`", "0.005634602670494106`"},
     {"3.1`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"9511.2926\"\>",
         ShowStringCharacters->False],
        9511.292600138091,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"148.9842\"\>",
         ShowStringCharacters->False],
        148.98419783218537`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.33754`", "1.547156`", 
      RowBox[{"-", "45.4286614744769`"}], "8.308226300735376`", 
      "0.14582805115410752`", "0.00563309807635943`"},
     {"3.2`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"10441.60788\"\>",
         ShowStringCharacters->False],
        10441.60788341119,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"149.1469\"\>",
         ShowStringCharacters->False],
        149.1468718498891,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.344404`", "1.561446`", 
      RowBox[{"-", "45.484052468767565`"}], "8.309448481129332`", 
      "0.14582232423284497`", "0.005632876854798199`"},
     {"3.3`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"11312.17568\"\>",
         ShowStringCharacters->False],
        11312.175675313982`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"149.3189\"\>",
         ShowStringCharacters->False],
        149.3189171297786,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.351775`", "1.573587`", 
      RowBox[{"-", "45.538869362760764`"}], "8.311932886137303`", 
      "0.1458430307601579`", "0.0056336767139353915`"},
     {"3.4`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"12121.61306\"\>",
         ShowStringCharacters->False],
        12121.61305979929,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"149.4959\"\>",
         ShowStringCharacters->False],
        149.49594702018666`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.359451`", "1.583673`", 
      RowBox[{"-", "45.592288544262104`"}], "8.315380287292104`", 
      "0.14588440012886655`", "0.005635274744694554`"},
     {"3.5`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"12870.11578\"\>",
         ShowStringCharacters->False],
        12870.115779010892`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"149.6745\"\>",
         ShowStringCharacters->False],
        149.67447414845438`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.367253`", "1.59182`", 
      RowBox[{"-", "45.64357199359404`"}], "8.319540027938482`", 
      "0.14594155583212925`", "0.005637482575626627`"},
     {"3.6`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"13559.03077\"\>",
         ShowStringCharacters->False],
        13559.030772995819`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"149.8516\"\>",
         ShowStringCharacters->False],
        149.8516475712173,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.375055`", "1.598373`", 
      RowBox[{"-", "45.692274320700776`"}], "8.324203546791681`", 
      "0.146010402264475`", "0.0056401420002197816`"},
     {"3.7`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"14190.52276\"\>",
         ShowStringCharacters->False],
        14190.52276330184,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"150.0253\"\>",
         ShowStringCharacters->False],
        150.0252504226883,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.382759`", "1.603193`", 
      RowBox[{"-", "45.73813789293191`"}], "8.329198641194937`", 
      "0.1460875232221782`", "0.005643121056135613`"},
     {"3.8`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"14767.31511\"\>",
         ShowStringCharacters->False],
        14767.315111973157`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"150.1935\"\>",
         ShowStringCharacters->False],
        150.1935419218045,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.390265`", "1.606627`", 
      RowBox[{"-", "45.78095391160176`"}], "8.33438436931555`", 
      "0.14617009112010473`", "0.005646310518405034`"},
     {"3.9`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"15292.48939\"\>",
         ShowStringCharacters->False],
        15292.489387192043`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"150.3552\"\>",
         ShowStringCharacters->False],
        150.35524979503714`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.397509`", "1.608636`", 
      RowBox[{"-", "45.82060132257343`"}], "8.33964664018889`", 
      "0.14625578786483634`", "0.005649620842887033`"},
     {"4.`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"15769.33135\"\>",
         ShowStringCharacters->False],
        15769.331350289936`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"150.5095\"\>",
         ShowStringCharacters->False],
        150.50948628458372`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.404483`", "1.609587`", 
      RowBox[{"-", "45.857218025106306`"}], "8.344894173201979`", 
      "0.14634273240917126`", "0.005652979367818053`"},
     {"4.1000000000000005`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"16201.21358\"\>",
         ShowStringCharacters->False],
        16201.213582486767`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"150.6556\"\>",
         ShowStringCharacters->False],
        150.65557953074278`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.411134`", "1.609431`", 
      RowBox[{"-", "45.89081794780264`"}], "8.350055205583697`", 
      "0.14642941977944704`", "0.005656327958537605`"},
     {"4.2`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"16591.50731\"\>",
         ShowStringCharacters->False],
        16591.507311236273`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"150.7932\"\>",
         ShowStringCharacters->False],
        150.79322489701997`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.417432`", "1.608423`", 
      RowBox[{"-", "45.92149888075697`"}], "8.355074392197576`", 
      "0.14651466444432013`", "0.005659620819917266`"},
     {"4.3`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"16943.51714\"\>",
         ShowStringCharacters->False],
        16943.517137712603`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"150.9222\"\>",
         ShowStringCharacters->False],
        150.92224366128877`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.423367`", "1.606654`", 
      RowBox[{"-", "45.94940366759454`"}], "8.359910198332559`", 
      "0.1465975518710533`", "0.005662822625059623`"},
     {"4.4`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"17260.43392\"\>",
         ShowStringCharacters->False],
        17260.433917494294`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"151.0427\"\>",
         ShowStringCharacters->False],
        151.04266015303438`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.42897`", "1.604232`", 
      RowBox[{"-", "45.97472143025109`"}], "8.364532672191677`", 
      "0.1466773968722013`", "0.005665906906299166`"},
     {"4.5`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"17545.30213\"\>",
         ShowStringCharacters->False],
        17545.302132040662`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"151.1546\"\>",
         ShowStringCharacters->False],
        151.15460431662908`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.434207`", "1.601364`", 
      RowBox[{"-", "45.997603778769985`"}], "8.368921453726939`", 
      "0.1467537055220825`", "0.005668854584098144`"},
     {"4.6`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"17800.99832\"\>",
         ShowStringCharacters->False],
        17800.998317998656`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"151.2583\"\>",
         ShowStringCharacters->False],
        151.25828701441222`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.439098`", "1.598021`", 
      RowBox[{"-", "46.01817165135815`"}], "8.373064032896036`", 
      "0.14682614235897642`", "0.005671652700121334`"},
     {"4.7`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"18030.21838\"\>",
         ShowStringCharacters->False],
        18030.218378248046`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"151.3541\"\>",
         ShowStringCharacters->False],
        151.3540667822772,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.443629`", "1.594369`", 
      RowBox[{"-", "46.03671927196219`"}], "8.376954305842453`", 
      "0.14689450290845563`", "0.005674293355857472`"},
     {"4.8`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"18235.47163\"\>",
         ShowStringCharacters->False],
        18235.471634340352`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"151.4423\"\>",
         ShowStringCharacters->False],
        151.44225801076576`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.447851`", "1.59057`", 
      RowBox[{"-", "46.0533500654732`"}], "8.380591273017075`", 
      "0.146958687861913`", "0.005676772715178197`"},
     {"4.9`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"18419.08007\"\>",
         ShowStringCharacters->False],
        18419.080072908997`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"151.5233\"\>",
         ShowStringCharacters->False],
        151.52328918947072`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.451757`", "1.586571`", 
      RowBox[{"-", "46.06823172826853`"}], "8.383978003953596`", 
      "0.1470186832194576`", "0.005679090237290714`"},
     {"5.`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"18583.1814\"\>",
         ShowStringCharacters->False],
        18583.181400835372`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"151.5976\"\>",
         ShowStringCharacters->False],
        151.59757587436044`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.455376`", "1.582545`", 
      RowBox[{"-", "46.08153392989851`"}], "8.387120636652483`", 
      "0.1470745409813993`", "0.0056812479308815805`"},
     {"5.1000000000000005`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"18729.735\"\>",
         ShowStringCharacters->False],
        18729.73499631086,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"151.6655\"\>",
         ShowStringCharacters->False],
        151.66553281572308`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.45873`", "1.578485`", 
      RowBox[{"-", "46.09339623826302`"}], "8.390027674631352`", 
      "0.14712636476554775`", "0.005683249798536574`"},
     {"5.2`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"18860.52977\"\>",
         ShowStringCharacters->False],
        18860.529770298934`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"151.7276\"\>",
         ShowStringCharacters->False],
        151.72761252575555`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.46183`", "1.574376`", 
      RowBox[{"-", "46.10396982836725`"}], "8.392709305015213`", 
      "0.1471742965996513`", "0.005685101326554321`"},
     {"5.3`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"18977.19341\"\>",
         ShowStringCharacters->False],
        18977.19341463642,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"151.7842\"\>",
         ShowStringCharacters->False],
        151.7842111279736,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.464625`", "1.570364`", 
      RowBox[{"-", "46.11336738549118`"}], "8.395176846536216`", 
      "0.14721850562645586`", "0.005686809048641254`"},
     {"5.4`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19081.20241\"\>",
         ShowStringCharacters->False],
        19081.202414921994`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"151.8358\"\>",
         ShowStringCharacters->False],
        151.83575029704974`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.467223`", "1.566556`", 
      RowBox[{"-", "46.12171346365148`"}], "8.397442361843092`", 
      "0.1472591803737734`", "0.005688380247317076`"},
     {"5.5`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19173.89251\"\>",
         ShowStringCharacters->False],
        19173.892510304897`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"151.8826\"\>",
         ShowStringCharacters->False],
        151.8826238832331,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.469631`", "1.562721`", 
      RowBox[{"-", "46.12913011475532`"}], "8.399518252275591`", 
      "0.1472965205053324`", "0.005689822635263641`"},
     {"5.6000000000000005`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19256.46916\"\>",
         ShowStringCharacters->False],
        19256.469163565645`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"151.9252\"\>",
         ShowStringCharacters->False],
        151.92519507621975`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.47185`", "1.559067`", 
      RowBox[{"-", "46.13569613783934`"}], "8.401417020642386`", 
      "0.14733073162032453`", "0.005691144154440009`"},
     {"5.7`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19330.01797\"\>",
         ShowStringCharacters->False],
        19330.01796802344,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"151.9638\"\>",
         ShowStringCharacters->False],
        151.96382203423028`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.47384`", "1.555549`", 
      RowBox[{"-", "46.141517213725116`"}], "8.403151003713944`", 
      "0.1473620201115337`", "0.005692352777460392`"},
     {"5.8`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19395.51469\"\>",
         ShowStringCharacters->False],
        19395.514687714993`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"151.9989\"\>",
         ShowStringCharacters->False],
        151.99885324754675`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.475705`", "1.552157`", 
      RowBox[{"-", "46.146670486840776`"}], "8.404732252255457`", 
      "0.14739059010270025`", "0.005693456389289586`"},
     {"5.9`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19453.83485\"\>",
         ShowStringCharacters->False],
        19453.83485182817,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.0306\"\>",
         ShowStringCharacters->False],
        152.03058783436956`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.477393`", "1.549002`", 
      RowBox[{"-", "46.151235287705234`"}], "8.406172387443142`", 
      "0.1474166405792997`", "0.0056944626764096505`"},
     {"6.`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19505.76291\"\>",
         ShowStringCharacters->False],
        19505.76290892938,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.0593\"\>",
         ShowStringCharacters->False],
        152.05930315303226`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.478944`", "1.545944`", 
      RowBox[{"-", "46.15526536067079`"}], "8.40748252430476`", 
      "0.14744036351871354`", "0.00569537905459149`"},
     {"6.1000000000000005`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19552.00068\"\>",
         ShowStringCharacters->False],
        19552.00068202318,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.0853\"\>",
         ShowStringCharacters->False],
        152.0852690488739,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.480386`", "1.543102`", 
      RowBox[{"-", "46.15883520630716`"}], "8.408673191619641`", 
      "0.14746194207206315`", "0.005696212598662074`"},
     {"6.2`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19593.17533\"\>",
         ShowStringCharacters->False],
        19593.1753260052,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.1088\"\>",
         ShowStringCharacters->False],
        152.10876270856707`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.481672`", "1.540386`", 
      RowBox[{"-", "46.1619867709045`"}], "8.409754322254347`", 
      "0.14748155010874284`", "0.005696970024910503`"},
     {"6.3`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19629.8467\"\>",
         ShowStringCharacters->False],
        19629.84669705774,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.13\"\>",
         ShowStringCharacters->False],
        152.12999301305257`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.482898`", "1.537845`", 
      RowBox[{"-", "46.1647779109344`"}], "8.410735216019129`", 
      "0.1474993513087241`", "0.005697657656025216`"},
     {"6.4`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19662.51406\"\>",
         ShowStringCharacters->False],
        19662.514060604193`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.1491\"\>",
         ShowStringCharacters->False],
        152.14914886520194`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.483994`", "1.535441`", 
      RowBox[{"-", "46.16724315294791`"}], "8.411624572520338`", 
      "0.1475154994684017`", "0.00569828143290831`"},
     {"6.5`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19691.62228\"\>",
         ShowStringCharacters->False],
        19691.62227978014,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.1665\"\>",
         ShowStringCharacters->False],
        152.16648232840535`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.48498`", "1.533245`", 
      RowBox[{"-", "46.16942007036014`"}], "8.412430428592984`", 
      "0.14753013727513925`", "0.005698846867338263`"},
     {"6.6000000000000005`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19717.56744\"\>",
         ShowStringCharacters->False],
        19717.567437629034`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.1821\"\>",
         ShowStringCharacters->False],
        152.18208496095673`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.485887`", "1.53109`", 
      RowBox[{"-", "46.17134394037908`"}], "8.413160278873939`", 
      "0.14754339827377538`", "0.005699359117932827`"},
     {"6.7`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19740.70196\"\>",
         ShowStringCharacters->False],
        19740.70196117853,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.1962\"\>",
         ShowStringCharacters->False],
        152.19619815567884`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.486747`", "1.529151`", 
      RowBox[{"-", "46.173053116479416`"}], "8.413821000012456`", 
      "0.14755540541121767`", "0.005699822933929086`"},
     {"6.8`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19761.33926\"\>",
         ShowStringCharacters->False],
        19761.339261117428`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.2089\"\>",
         ShowStringCharacters->False],
        152.20890320364373`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.487523`", "1.527326`", 
      RowBox[{"-", "46.174560387412896`"}], "8.414418949434857`", 
      "0.14756627262991978`", "0.005700242716736865`"},
     {"6.9`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19779.75789\"\>",
         ShowStringCharacters->False],
        19779.757887289,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.2204\"\>",
         ShowStringCharacters->False],
        152.2203719398564,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.488253`", "1.525619`", 
      RowBox[{"-", "46.17589668216966`"}], "8.414959928726105`", 
      "0.14757610424054382`", "0.005700622495705694`"},
     {"7.`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19796.2053\"\>",
         ShowStringCharacters->False],
        19796.205302828053`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.2307\"\>",
         ShowStringCharacters->False],
        152.23071248056206`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.488899`", "1.523973`", 
      RowBox[{"-", "46.177079725424385`"}], "8.41544927005367`", 
      "0.14758499631563973`", "0.0057009659819603695`"},
     {"7.1000000000000005`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19810.90128\"\>",
         ShowStringCharacters->False],
        19810.901275739594`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.24\"\>",
         ShowStringCharacters->False],
        152.2400460669492,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.4895`", "1.522565`", 
      RowBox[{"-", "46.17812329193726`"}], "8.415918371610097`", 
      "0.1475930371092281`", "0.005701276584608741`"},
     {"7.2`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19824.04092\"\>",
         ShowStringCharacters->False],
        19824.040919878273`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.2485\"\>",
         ShowStringCharacters->False],
        152.24845355850113`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.490035`", "1.521193`", 
      RowBox[{"-", "46.17905512331992`"}], "8.416316279454982`", 
      "0.14760030676357702`", "0.005701557399414977`"},
     {"7.3`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19835.79741\"\>",
         ShowStringCharacters->False],
        19835.79740879524,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.256\"\>",
         ShowStringCharacters->False],
        152.25604961001363`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.490585`", "1.519911`", 
      RowBox[{"-", "46.17988213795167`"}], "8.41667624367432`", 
      "0.147606878796915`", "0.005701811266267485`"},
     {"7.4`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19846.32441\"\>",
         ShowStringCharacters->False],
        19846.324412425045`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.2629\"\>",
         ShowStringCharacters->False],
        152.26289446759577`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.491062`", "1.518679`", 
      RowBox[{"-", "46.180612280590836`"}], "8.417001896890683`", 
      "0.14761281996677716`", "0.005702040763900192`"},
     {"7.5`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19855.75827\"\>",
         ShowStringCharacters->False],
        19855.758269943373`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.2691\"\>",
         ShowStringCharacters->False],
        152.26907229145115`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.491529`", "1.51747`", 
      RowBox[{"-", "46.181259940521244`"}], "8.417296542586802`", 
      "0.14761819106578453`", "0.0057022482406321835`"},
     {"7.6000000000000005`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19864.21994\"\>",
         ShowStringCharacters->False],
        19864.21993564284,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.2746\"\>",
         ShowStringCharacters->False],
        152.27463956088982`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.491893`", "1.516489`", 
      RowBox[{"-", "46.181846125388226`"}], "8.417563176305855`", 
      "0.14762304721911035`", "0.005702435825858357`"},
     {"7.7`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19871.8167\"\>",
         ShowStringCharacters->False],
        19871.81669823373,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.2797\"\>",
         ShowStringCharacters->False],
        152.2796672460988,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.492305`", "1.515464`", 
      RowBox[{"-", "46.182361314077994`"}], "8.417804516161677`", 
      "0.147627438441673`", "0.005702605451572853`"},
     {"7.8`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19878.64372\"\>",
         ShowStringCharacters->False],
        19878.6437245278,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.2842\"\>",
         ShowStringCharacters->False],
        152.28419102450593`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.492606`", "1.514617`", 
      RowBox[{"-", "46.18282396264606`"}], "8.418023037776312`", 
      "0.1476314103146222`", "0.005702758878500611`"},
     {"7.9`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19884.78529\"\>",
         ShowStringCharacters->False],
        19884.785288723386`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.2883\"\>",
         ShowStringCharacters->False],
        152.28831830066952`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.492957`", "1.514001`", 
      RowBox[{"-", "46.18323667179627`"}], "8.418220943067654`", 
      "0.14763500342352118`", "0.005702897674395275`"},
     {"8.`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19890.31641\"\>",
         ShowStringCharacters->False],
        19890.31640913153,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.292\"\>",
         ShowStringCharacters->False],
        152.2920234137229,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.493256`", "1.513239`", 
      RowBox[{"-", "46.18360806411935`"}], "8.418400267695628`", 
      "0.1476382552500418`", "0.005703023287112259`"},
     {"8.100000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19895.30361\"\>",
         ShowStringCharacters->False],
        19895.303611134306`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.2954\"\>",
         ShowStringCharacters->False],
        152.2953713028158,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.493537`", "1.512514`", 
      RowBox[{"-", "46.183940628403974`"}], "8.418562815334607`", 
      "0.14764119901468048`", "0.005703136999904771`"},
     {"8.200000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19899.80579\"\>",
         ShowStringCharacters->False],
        19899.805787930898`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.2984\"\>",
         ShowStringCharacters->False],
        152.2983906448627,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.493794`", "1.511869`", 
      RowBox[{"-", "46.18423927103702`"}], "8.41871022405924`", 
      "0.14764386490962003`", "0.00570323997904724`"},
     {"8.3`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19903.87523\"\>",
         ShowStringCharacters->False],
        19903.87522525537,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3011\"\>",
         ShowStringCharacters->False],
        152.30111988815986`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.49406`", "1.511234`", 
      RowBox[{"-", "46.1845067919361`"}], "8.418843992154276`", 
      "0.14764628051274553`", "0.005703333289828066`"},
     {"8.4`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19907.55834\"\>",
         ShowStringCharacters->False],
        19907.558335980277`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3036\"\>",
         ShowStringCharacters->False],
        152.30359570509987`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494265`", "1.510649`", 
      RowBox[{"-", "46.18474716259978`"}], "8.418965451311243`", 
      "0.14764847037107828`", "0.00570341788045836`"},
     {"8.500000000000002`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19910.89632\"\>",
         ShowStringCharacters->False],
        19910.896321328353`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3058\"\>",
         ShowStringCharacters->False],
        152.3058380874674,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494464`", "1.510054`", 
      RowBox[{"-", "46.18496406396478`"}], "8.419075798401526`", 
      "0.1476504565471813`", "0.0057034946031786935`"},
     {"8.600000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19913.92577\"\>",
         ShowStringCharacters->False],
        19913.925767035955`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3079\"\>",
         ShowStringCharacters->False],
        152.30786114888778`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494683`", "1.509571`", 
      RowBox[{"-", "46.185160710811004`"}], "8.419176123334044`", 
      "0.14765225910986535`", "0.0057035642332142564`"},
     {"8.700000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19916.67917\"\>",
         ShowStringCharacters->False],
        19916.67916995166,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3097\"\>",
         ShowStringCharacters->False],
        152.30971027658705`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494862`", "1.50909`", 
      RowBox[{"-", "46.18533942319356`"}], "8.419267399432895`", 
      "0.14765389600239529`", "0.0057036274636839`"},
     {"8.8`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19919.1854\"\>",
         ShowStringCharacters->False],
        19919.18539799231,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3114\"\>",
         ShowStringCharacters->False],
        152.31136748407877`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494982`", "1.508659`", 
      RowBox[{"-", "46.18550302177282`"}], "8.41935051458285`", 
      "0.14765538357543637`", "0.005703684926186962`"},
     {"8.9`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19921.47011\"\>",
         ShowStringCharacters->False],
        19921.470114250696`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3129\"\>",
         ShowStringCharacters->False],
        152.31288511175333`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.495145`", "1.508215`", 
      RowBox[{"-", "46.18565073197254`"}], "8.419426266259533`", 
      "0.14765673650077726`", "0.005703737187470543`"},
     {"9.000000000000002`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19923.55613\"\>",
         ShowStringCharacters->False],
        19923.556134440812`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3143\"\>",
         ShowStringCharacters->False],
        152.3142568948924,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.49538`", "1.50786`", 
      RowBox[{"-", "46.18578714883648`"}], "8.419495362883701`", 
      "0.14765796785086005`", "0.005703784752501603`"},
     {"9.100000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19925.46375\"\>",
         ShowStringCharacters->False],
        19925.46375257414,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3155\"\>",
         ShowStringCharacters->False],
        152.3155175426966,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.495474`", "1.507483`", 
      RowBox[{"-", "46.185909574857654`"}], "8.419558443551372`", 
      "0.14765908939517405`", "0.005703828075916184`"},
     {"9.200000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19927.21103\"\>",
         ShowStringCharacters->False],
        19927.211025283315`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3167\"\>",
         ShowStringCharacters->False],
        152.3166561698197,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.495615`", "1.507092`", 
      RowBox[{"-", "46.18602501012552`"}], "8.419616107311029`", 
      "0.14766011215695718`", "0.00570386758352386`"},
     {"9.3`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19928.81404\"\>",
         ShowStringCharacters->False],
        19928.81403616013,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3177\"\>",
         ShowStringCharacters->False],
        152.3176947006609,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.495755`", "1.506809`", 
      RowBox[{"-", "46.18612915002715`"}], "8.419668854983072`", 
      "0.14766104537843047`", "0.005703903632336448`"},
     {"9.4`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19930.28711\"\>",
         ShowStringCharacters->False],
        19930.287108694676`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3186\"\>",
         ShowStringCharacters->False],
        152.3186322184393,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.495847`", "1.506489`", 
      RowBox[{"-", "46.18622539464164`"}], "8.41971716752303`", 
      "0.14766189790672257`", "0.005703936564103993`"},
     {"9.500000000000002`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19931.64301\"\>",
         ShowStringCharacters->False],
        19931.643011378594`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3195\"\>",
         ShowStringCharacters->False],
        152.3195122053934,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.495961`", "1.50619`", 
      RowBox[{"-", "46.18631527470101`"}], "8.419761472977527`", 
      "0.14766267762032345`", "0.005703966683159624`"},
     {"9.600000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19932.89313\"\>",
         ShowStringCharacters->False],
        19932.89313054384,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3203\"\>",
         ShowStringCharacters->False],
        152.32029993076532`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.4961`", "1.505891`", 
      RowBox[{"-", "46.18639809804975`"}], "8.419802147444702`", 
      "0.14766339145542984`", "0.005703994257437226`"},
     {"9.700000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19934.04763\"\>",
         ShowStringCharacters->False],
        19934.047633007827`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.321\"\>",
         ShowStringCharacters->False],
        152.32102585070396`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.496167`", "1.505592`", 
      RowBox[{"-", "46.18647545485539`"}], "8.41983953756579`", 
      "0.14766404578359774`", "0.00570401953305954`"},
     {"9.8`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19935.11559\"\>",
         ShowStringCharacters->False],
        19935.115593861163`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3217\"\>",
         ShowStringCharacters->False],
        152.32169006131215`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.496317`", "1.505404`", 
      RowBox[{"-", "46.18654665716222`"}], "8.419873947033155`", 
      "0.14766464620402545`", "0.005704042726314402`"},
     {"9.900000000000002`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19936.10512\"\>",
         ShowStringCharacters->False],
        19936.105121284927`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3223\"\>",
         ShowStringCharacters->False],
        152.32229559907935`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.496371`", "1.505122`", 
      RowBox[{"-", "46.18661379150502`"}], "8.4199056620779`", 
      "0.14766519797283448`", "0.005704064040237149`"},
     {"10.000000000000002`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19937.02347\"\>",
         ShowStringCharacters->False],
        19937.023469980228`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3229\"\>",
         ShowStringCharacters->False],
        152.32286081104868`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.496424`", "1.504917`", 
      RowBox[{"-", "46.186676375492596`"}], "8.419934931918993`", 
      "0.14766570567341933`", "0.005704083651876785`"},
     {"10.100000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19937.87714\"\>",
         ShowStringCharacters->False],
        19937.877141827707`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3234\"\>",
         ShowStringCharacters->False],
        152.323372178411,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.493736`", "1.504378`", 
      RowBox[{"-", "46.18673468401489`"}], "8.419961981552907`", 
      "0.14766617344069818`", "0.005704101720958404`"},
     {"10.200000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19938.67195\"\>",
         ShowStringCharacters->False],
        19938.671948415304`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3238\"\>",
         ShowStringCharacters->False],
        152.3238422886324,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494768`", "1.504366`", 
      RowBox[{"-", "46.18679026210347`"}], "8.41998702108889`", 
      "0.1476666051259479`", "0.005704118396250507`"},
     {"10.3`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19939.41311\"\>",
         ShowStringCharacters->False],
        19939.413106491113`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3243\"\>",
         ShowStringCharacters->False],
        152.3242949414926,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494553`", "1.504056`", 
      RowBox[{"-", "46.18684159691746`"}], "8.42001022257118`", 
      "0.1476670038931188`", "0.005704133799971296`"},
     {"10.400000000000002`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19940.1053\"\>",
         ShowStringCharacters->False],
        19940.105299118226`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3247\"\>",
         ShowStringCharacters->False],
        152.32469237407219`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.49449`", "1.503859`", 
      RowBox[{"-", "46.186889585156514`"}], "8.42003175985778`", 
      "0.1476673729158065`", "0.005704148054711559`"},
     {"10.500000000000002`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19940.75273\"\>",
         ShowStringCharacters->False],
        19940.752734676164`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3251\"\>",
         ShowStringCharacters->False],
        152.32506651415244`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.496844`", "1.503994`", 
      RowBox[{"-", "46.18693528491179`"}], "8.420051782161742`", 
      "0.14766771492529188`", "0.005704161265976188`"},
     {"10.600000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19941.3592\"\>",
         ShowStringCharacters->False],
        19941.359196558176`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3254\"\>",
         ShowStringCharacters->False],
        152.32540798116736`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494684`", "1.503534`", 
      RowBox[{"-", "46.186977352881975`"}], "8.420070422986814`", 
      "0.1476680323550867`", "0.005704173527767746`"},
     {"10.700000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19941.92809\"\>",
         ShowStringCharacters->False],
        19941.928092758197`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3257\"\>",
         ShowStringCharacters->False],
        152.32572897809786`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494635`", "1.503383`", 
      RowBox[{"-", "46.18701707213416`"}], "8.420087798798365`", 
      "0.14766832733674934`", "0.005704184922424833`"},
     {"10.8`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19942.46249\"\>",
         ShowStringCharacters->False],
        19942.462492912346`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.326\"\>",
         ShowStringCharacters->False],
        152.32602528920287`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494647`", "1.503261`", 
      RowBox[{"-", "46.18705498373762`"}], "8.42010401821556`", 
      "0.14766860184544506`", "0.005704195526244835`"},
     {"10.900000000000002`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19942.96517\"\>",
         ShowStringCharacters->False],
        19942.96516782111,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3263\"\>",
         ShowStringCharacters->False],
        152.32631169747378`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494959`", "1.503018`", 
      RowBox[{"-", "46.187090286382116`"}], "8.420119186737454`", 
      "0.14766885777995575`", "0.00570420541257458`"},
     {"11.000000000000002`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19943.43862\"\>",
         ShowStringCharacters->False],
        19943.43862116626,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3266\"\>",
         ShowStringCharacters->False],
        152.32656748935818`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.497127`", "1.503326`", 
      RowBox[{"-", "46.18712453874224`"}], "8.42013338711463`", 
      "0.14766909665393174`", "0.005704214639883894`"},
     {"11.100000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19943.88512\"\>",
         ShowStringCharacters->False],
        19943.885116915066`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3268\"\>",
         ShowStringCharacters->False],
        152.32680858447569`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494729`", "1.502943`", 
      RowBox[{"-", "46.18715618288486`"}], "8.420146703241178`", 
      "0.1476693199760601`", "0.005704223266450879`"},
     {"11.200000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19944.30671\"\>",
         ShowStringCharacters->False],
        19944.306705803057`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.327\"\>",
         ShowStringCharacters->False],
        152.3270351494155,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.493139`", "1.502661`", 
      RowBox[{"-", "46.187186053094706`"}], "8.42015920016604`", 
      "0.14766952892402996`", "0.0057042313377677345`"},
     {"11.3`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19944.70525\"\>",
         ShowStringCharacters->False],
        19944.705246381294`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3272\"\>",
         ShowStringCharacters->False],
        152.32724781061046`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494807`", "1.502561`", 
      RowBox[{"-", "46.187214335522434`"}], "8.420170948283976`", 
      "0.1476697247589855`", "0.005704238902550385`"},
     {"11.400000000000002`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19945.08243\"\>",
         ShowStringCharacters->False],
        19945.082428344143`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3274\"\>",
         ShowStringCharacters->False],
        152.32744803818377`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.4929810000000001`", "1.50256`", 
      RowBox[{"-", "46.18724183255558`"}], "8.420182006208602`", 
      "0.14766990853372827`", "0.005704246001466826`"},
     {"11.500000000000002`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19945.43979\"\>",
         ShowStringCharacters->False],
        19945.439786577703`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3276\"\>",
         ShowStringCharacters->False],
        152.3276347887865,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.4974099999999997`", "1.502672`", 
      RowBox[{"-", "46.18726755160588`"}], "8.420192425163945`", 
      "0.14767008116550767`", "0.005704252669948897`"},
     {"11.600000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19945.77872\"\>",
         ShowStringCharacters->False],
        19945.778718205263`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3278\"\>",
         ShowStringCharacters->False],
        152.3278075212362,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.492771`", "1.502143`", 
      RowBox[{"-", "46.1872886692573`"}], "8.420202255141644`", 
      "0.14767024353776595`", "0.005704258942122519`"},
     {"11.700000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19946.1005\"\>",
         ShowStringCharacters->False],
        19946.100498754462`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.328\"\>",
         ShowStringCharacters->False],
        152.32797394443847`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494983`", "1.502158`", 
      RowBox[{"-", "46.18731238639337`"}], "8.42021154287058`", 
      "0.1476703964964439`", "0.005704264850664995`"},
     {"11.8`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19946.40629\"\>",
         ShowStringCharacters->False],
        19946.40628971014,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3281\"\>",
         ShowStringCharacters->False],
        152.3281251559111,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.495052`", "1.502005`", 
      RowBox[{"-", "46.187334713014614`"}], "8.42022032262843`", 
      "0.1476705406485442`", "0.005704270419023843`"},
     {"11.900000000000002`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19946.69716\"\>",
         ShowStringCharacters->False],
        19946.69715694443,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3283\"\>",
         ShowStringCharacters->False],
        152.32827117851994`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.4927300000000001`", "1.501958`", 
      RowBox[{"-", "46.187355102178074`"}], "8.420228630118727`", 
      "0.1476706766257026`", "0.005704275671598114`"},
     {"12.000000000000002`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19946.97407\"\>",
         ShowStringCharacters->False],
        19946.974074186364`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3284\"\>",
         ShowStringCharacters->False],
        152.32841389697106`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.4976019999999999`", "1.502112`", 
      RowBox[{"-", "46.1873758980566`"}], "8.420236507075519`", 
      "0.14767080516907988`", "0.00570428063701763`"},
     {"12.100000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19947.23793\"\>",
         ShowStringCharacters->False],
        19947.237933458004`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3285\"\>",
         ShowStringCharacters->False],
        152.32854006306852`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.492593`", "1.501808`", 
      RowBox[{"-", "46.187396078048195`"}], "8.420243979389129`", 
      "0.14767092673715218`", "0.005704285332992573`"},
     {"12.200000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19947.48955\"\>",
         ShowStringCharacters->False],
        19947.489554407395`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3287\"\>",
         ShowStringCharacters->False],
        152.32866643315418`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494721`", "1.50161`", 
      RowBox[{"-", "46.1874149888361`"}], "8.42025106692142`", 
      "0.14767104168541906`", "0.0057042897732553065`"},
     {"12.3`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19947.72969\"\>",
         ShowStringCharacters->False],
        19947.729693335135`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3288\"\>",
         ShowStringCharacters->False],
        152.32878779878655`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494869`", "1.501655`", 
      RowBox[{"-", "46.187433794353986`"}], "8.420257809254228`", 
      "0.14767115071296222`", "0.005704293984810208`"},
     {"12.400000000000002`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19947.95904\"\>",
         ShowStringCharacters->False],
        19947.959043699826`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3289\"\>",
         ShowStringCharacters->False],
        152.3288956709099,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.495188`", "1.501428`", 
      RowBox[{"-", "46.18745104278456`"}], "8.42026422110924`", 
      "0.14767125407843715`", "0.005704297977648715`"},
     {"12.500000000000002`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19948.17825\"\>",
         ShowStringCharacters->False],
        19948.178247361804`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.329\"\>",
         ShowStringCharacters->False],
        152.32900498259423`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.497725`", "1.501741`", 
      RowBox[{"-", "46.18746733905755`"}], "8.420270323744983`", 
      "0.14767135216084293`", "0.005704301766410938`"},
     {"12.600000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19948.38789\"\>",
         ShowStringCharacters->False],
        19948.387894698317`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3291\"\>",
         ShowStringCharacters->False],
        152.32910809219237`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494779`", "1.501372`", 
      RowBox[{"-", "46.18748291978449`"}], "8.420276142917603`", 
      "0.14767144541480898`", "0.005704305368658466`"},
     {"12.700000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19948.58853\"\>",
         ShowStringCharacters->False],
        19948.58853381412,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3292\"\>",
         ShowStringCharacters->False],
        152.3291981459217,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494805`", "1.501318`", 
      RowBox[{"-", "46.18749895482531`"}], "8.420281689014361`", 
      "0.1476715340341102`", "0.005704308791876505`"},
     {"12.8`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19948.78067\"\>",
         ShowStringCharacters->False],
        19948.780669486085`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3293\"\>",
         ShowStringCharacters->False],
        152.32928942010903`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.493675`", "1.501349`", 
      RowBox[{"-", "46.187514434406225`"}], "8.420286984950343`", 
      "0.14767161841818133`", "0.0057043120514945625`"},
     {"12.900000000000002`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19948.96477\"\>",
         ShowStringCharacters->False],
        19948.964769800492`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3294\"\>",
         ShowStringCharacters->False],
        152.32937163729008`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.495055`", "1.501258`", 
      RowBox[{"-", "46.187528736243365`"}], "8.420292040555594`", 
      "0.14767169874478622`", "0.005704315154379362`"},
     {"13.000000000000002`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19949.14128\"\>",
         ShowStringCharacters->False],
        19949.141277015806`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3295\"\>",
         ShowStringCharacters->False],
        152.32946172861688`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.497787`", "1.501433`", 
      RowBox[{"-", "46.18754553459801`"}], "8.42029687875492`", 
      "0.14767177542036392`", "0.0057043181162309805`"},
     {"13.100000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19949.31059\"\>",
         ShowStringCharacters->False],
        19949.310594643553`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3295\"\>",
         ShowStringCharacters->False],
        152.32953472180986`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494781`", "1.50106`", 
      RowBox[{"-", "46.18755926370718`"}], "8.420301506678246`", 
      "0.14767184857057342`", "0.005704320941903416`"},
     {"13.200000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19949.4731\"\>",
         ShowStringCharacters->False],
        19949.473099820872`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3296\"\>",
         ShowStringCharacters->False],
        152.32961789799393`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494755`", "1.501034`", 
      RowBox[{"-", "46.1875717401716`"}], "8.420305938750243`", 
      "0.14767191845485686`", "0.005704323641418492`"},
     {"13.3`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19949.62915\"\>",
         ShowStringCharacters->False],
        19949.62914603255,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3297\"\>",
         ShowStringCharacters->False],
        152.32969205030076`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494678`", "1.500936`", 
      RowBox[{"-", "46.18758468018614`"}], "8.420310186782716`", 
      "0.14767198528280667`", "0.005704326222872421`"},
     {"13.400000000000002`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19949.77906\"\>",
         ShowStringCharacters->False],
        19949.77906259231,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3298\"\>",
         ShowStringCharacters->False],
        152.32975535459988`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494914`", "1.500933`", 
      RowBox[{"-", "46.18759778690674`"}], "8.420314257470483`", 
      "0.14767204917715587`", "0.005704328691006177`"},
     {"13.500000000000002`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19949.92316\"\>",
         ShowStringCharacters->False],
        19949.92315695922,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3298\"\>",
         ShowStringCharacters->False],
        152.32982552160536`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494656`", "1.500831`", 
      RowBox[{"-", "46.18760947291062`"}], "8.420318167232155`", 
      "0.1476721104241562`", "0.005704331056877194`"},
     {"13.600000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19950.06172\"\>",
         ShowStringCharacters->False],
        19950.061717120305`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3299\"\>",
         ShowStringCharacters->False],
        152.32989024935796`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.49462`", "1.500806`", 
      RowBox[{"-", "46.18762021160605`"}], "8.420321927213177`", 
      "0.14767216922007656`", "0.005704333328067018`"},
     {"13.700000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19950.19501\"\>",
         ShowStringCharacters->False],
        19950.19501197558,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.33\"\>",
         ShowStringCharacters->False],
        152.32995032599393`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494678`", "1.500698`", 
      RowBox[{"-", "46.18763058512837`"}], "8.420325533701785`", 
      "0.14767222550639825`", "0.005704335502315167`"},
     {"13.8`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19950.32329\"\>",
         ShowStringCharacters->False],
        19950.323294557347`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.33\"\>",
         ShowStringCharacters->False],
        152.33001473901632`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494618`", "1.500565`", 
      RowBox[{"-", "46.187641152462454`"}], "8.420329006947386`", 
      "0.14767227963379018`", "0.005704337593167408`"},
     {"13.900000000000002`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19950.4468\"\>",
         ShowStringCharacters->False],
        19950.446804251453`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3301\"\>",
         ShowStringCharacters->False],
        152.3300681028272,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.4946430000000002`", "1.500701`", 
      RowBox[{"-", "46.18765030862779`"}], "8.42033234415348`", 
      "0.14767233155726392`", "0.005704339598885907`"},
     {"14.000000000000002`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19950.56576\"\>",
         ShowStringCharacters->False],
        19950.56576136433,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3301\"\>",
         ShowStringCharacters->False],
        152.33011884122138`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.497862`", "1.500944`", 
      RowBox[{"-", "46.18766046567504`"}], "8.420335561230123`", 
      "0.14767238155357298`", "0.005704341530161202`"},
     {"14.100000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19950.68038\"\>",
         ShowStringCharacters->False],
        19950.680377598856`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3302\"\>",
         ShowStringCharacters->False],
        152.33016900157892`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494498`", "1.500586`", 
      RowBox[{"-", "46.18767026575984`"}], "8.420338661605637`", 
      "0.14767242968087466`", "0.005704343389239811`"},
     {"14.200000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19950.79085\"\>",
         ShowStringCharacters->False],
        19950.790848945948`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3302\"\>",
         ShowStringCharacters->False],
        152.3302190667687,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494532`", "1.500552`", 
      RowBox[{"-", "46.18767985617305`"}], "8.420341648852085`", 
      "0.14767247600018907`", "0.0057043451784788415`"},
     {"14.3`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19950.89737\"\>",
         ShowStringCharacters->False],
        19950.89736638637,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3303\"\>",
         ShowStringCharacters->False],
        152.33026825201432`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.493054`", "1.500496`", 
      RowBox[{"-", "46.1876884435365`"}], "8.420344531672008`", 
      "0.14767252065915418`", "0.005704346903581306`"},
     {"14.400000000000002`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19951.0001\"\>",
         ShowStringCharacters->False],
        19951.000102551683`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3303\"\>",
         ShowStringCharacters->False],
        152.33031559851693`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.4947480000000002`", "1.500544`", 
      RowBox[{"-", "46.18769549011617`"}], "8.420347314125168`", 
      "0.14767256372574952`", "0.005704348567173142`"},
     {"14.500000000000002`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19951.09923\"\>",
         ShowStringCharacters->False],
        19951.09922628883,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3304\"\>",
         ShowStringCharacters->False],
        152.33036402742746`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.49805`", "1.500701`", 
      RowBox[{"-", "46.18770327849772`"}], "8.420349999932691`", 
      "0.14767260526547607`", "0.005704350171784545`"},
     {"14.600000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19951.19489\"\>",
         ShowStringCharacters->False],
        19951.19489217977,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3304\"\>",
         ShowStringCharacters->False],
        152.3304004275932,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494505`", "1.500424`", 
      RowBox[{"-", "46.18771104511484`"}], "8.420352594571419`", 
      "0.14767264536824892`", "0.005704351720888786`"},
     {"14.700000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19951.28725\"\>",
         ShowStringCharacters->False],
        19951.287250971953`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3305\"\>",
         ShowStringCharacters->False],
        152.33045061360798`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494355`", "1.500447`", 
      RowBox[{"-", "46.187718182767455`"}], "8.420355102579313`", 
      "0.14767268410687823`", "0.005704353217298404`"},
     {"14.8`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19951.37644\"\>",
         ShowStringCharacters->False],
        19951.376442795823`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3305\"\>",
         ShowStringCharacters->False],
        152.3304895785945,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494258`", "1.50032`", 
      RowBox[{"-", "46.18772483201411`"}], "8.420357528535968`", 
      "0.14767272155579622`", "0.005704354663888592`"},
     {"14.900000000000002`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19951.4626\"\>",
         ShowStringCharacters->False],
        19951.46260109134,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3305\"\>",
         ShowStringCharacters->False],
        152.33052822848282`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.4942520000000001`", "1.500363`", 
      RowBox[{"-", "46.18773023284472`"}], "8.420359871309877`", 
      "0.14767275768948207`", "0.005704356059673522`"},
     {"15.000000000000002`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19951.54585\"\>",
         ShowStringCharacters->False],
        19951.54585216764,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3306\"\>",
         ShowStringCharacters->False],
        152.33057050475247`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.49805`", "1.500496`", 
      RowBox[{"-", "46.18773697101296`"}], "8.420362139395857`", 
      "0.14767279265620864`", "0.005704357410380733`"},
     {"15.100000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19951.62631\"\>",
         ShowStringCharacters->False],
        19951.6263130112,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3306\"\>",
         ShowStringCharacters->False],
        152.33060463037435`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494204`", "1.500195`", 
      RowBox[{"-", "46.18774231308982`"}], "8.420364332255263`", 
      "0.14767282643266313`", "0.005704358715109688`"},
     {"15.200000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19951.7041\"\>",
         ShowStringCharacters->False],
        19951.70410365003,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3306\"\>",
         ShowStringCharacters->False],
        152.33063380301994`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494156`", "1.500168`", 
      RowBox[{"-", "46.18774836071542`"}], "8.420366456667644`", 
      "0.14767285913786676`", "0.005704359978457982`"},
     {"15.3`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19951.77933\"\>",
         ShowStringCharacters->False],
        19951.779326930788`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3307\"\>",
         ShowStringCharacters->False],
        152.33067292366758`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.494159`", "1.500153`", 
      RowBox[{"-", "46.18775445978144`"}], "8.420368512780406`", 
      "0.14767289076504908`", "0.005704361200164085`"},
     {"15.400000000000002`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19951.85209\"\>",
         ShowStringCharacters->False],
        19951.852091555895`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3307\"\>",
         ShowStringCharacters->False],
        152.3307068205448,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.4942340000000003`", "1.5001`", 
      RowBox[{"-", "46.18775943753099`"}], "8.420370504459177`", 
      "0.14767292137454344`", "0.005704362382558572`"},
     {"15.500000000000002`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19951.92249\"\>",
         ShowStringCharacters->False],
        19951.92249140023,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3307\"\>",
         ShowStringCharacters->False],
        152.33073722850597`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.4981889999999998`", "1.500324`", 
      RowBox[{"-", "46.18776450406078`"}], "8.420372431933833`", 
      "0.14767295096563493`", "0.005704363525613829`"},
     {"15.600000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19951.99062\"\>",
         ShowStringCharacters->False],
        19951.990621945894`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3308\"\>",
         ShowStringCharacters->False],
        152.33076123662846`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.493961`", "1.500031`", 
      RowBox[{"-", "46.18776870517855`"}], "8.4203742955931`", 
      "0.14767297953744554`", "0.00570436462929594`"},
     {"15.700000000000001`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19952.05657\"\>",
         ShowStringCharacters->False],
        19952.056571576697`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3308\"\>",
         ShowStringCharacters->False],
        152.3308019145022,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.4939739999999997`", "1.500134`", 
      RowBox[{"-", "46.18777403831726`"}], "8.420376110090347`", 
      "0.14767300734321012`", "0.005704365703386951`"},
     {"15.8`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19952.12042\"\>",
         ShowStringCharacters->False],
        19952.120422531803`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3308\"\>",
         ShowStringCharacters->False],
        152.33082465658498`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.490559`", "1.500014`", 
      RowBox[{"-", "46.1877782119782`"}], "8.420377862434016`", 
      "0.14767303414592287`", "0.005704366738731718`"},
     {"15.900000000000002`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19952.18226\"\>",
         ShowStringCharacters->False],
        19952.182257229695`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3309\"\>",
         ShowStringCharacters->False],
        152.33085171866182`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.493955`", "1.499866`", 
      RowBox[{"-", "46.18778293482215`"}], "8.42037956188626`", 
      "0.14767306010742118`", "0.005704367741581753`"},
     {"16.`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19952.24215\"\>",
         ShowStringCharacters->False],
        19952.24215358339,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3309\"\>",
         ShowStringCharacters->False],
        152.33087940423334`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.498178`", "1.500164`", 
      RowBox[{"-", "46.18778721102878`"}], "8.420381207033348`", 
      "0.14767308519520114`", "0.005704368710681484`"},
     {"16.1`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19952.30018\"\>",
         ShowStringCharacters->False],
        19952.300180380324`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3309\"\>",
         ShowStringCharacters->False],
        152.3309035064736,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.493826`", "1.499823`", 
      RowBox[{"-", "46.187792027835734`"}], "8.420382807185021`", 
      "0.14767310956630603`", "0.005704369652097233`"},
     {"16.2`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19952.35641\"\>",
         ShowStringCharacters->False],
        19952.356414855727`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3309\"\>",
         ShowStringCharacters->False],
        152.33092504800393`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.493847`", "1.49992`", 
      RowBox[{"-", "46.187800283997596`"}], "8.420384355093102`", 
      "0.14767313309069127`", "0.005704370560805593`"},
     {"16.3`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19952.41092\"\>",
         ShowStringCharacters->False],
        19952.41092038357,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.3309\"\>",
         ShowStringCharacters->False],
        152.33094741678107`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.493811`", "1.499851`", 
      RowBox[{"-", "46.18780355665274`"}], "8.420385856975614`", 
      "0.14767315587349877`", "0.005704371440868023`"},
     {"16.400000000000002`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19952.46376\"\>",
         ShowStringCharacters->False],
        19952.463761826115`,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.331\"\>",
         ShowStringCharacters->False],
        152.33097445613413`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.493646`", "1.49974`", 
      RowBox[{"-", "46.18780570268337`"}], "8.42038731319723`", 
      "0.1476731779111119`", "0.00570437229214482`"},
     {"16.5`", 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"19952.515\"\>",
         ShowStringCharacters->False],
        19952.51500163589,
        AutoDelete->True],
       NumberForm[#, 10]& ], 
      TagBox[
       InterpretationBox[
        StyleBox["\<\"152.331\"\>",
         ShowStringCharacters->False],
        152.33099898906866`,
        AutoDelete->True],
       NumberForm[#, 7]& ], "1.493717`", "1.500013`", 
      RowBox[{"-", "46.18780998833014`"}], "8.420388723912263`", 
      "0.14767319921507474`", "0.00570437311508191`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.947129574619186*^9, 3.947129763192314*^9}, {
   3.947130542248904*^9, 3.947130554684978*^9}, 3.94713219248571*^9, 
   3.947341887236146*^9, 3.94734368860999*^9, 3.947559716316321*^9, 
   3.9582216845146227`*^9, 3.958221798827197*^9, {3.958240611016481*^9, 
   3.958240715814399*^9}, {3.958240997557931*^9, 3.958241030424309*^9}, 
   3.958241071988832*^9, {3.958241147140465*^9, 3.958241163866251*^9}, 
   3.958242549586244*^9, 3.9582425942448606`*^9, 3.958744856750947*^9, 
   3.958746749891881*^9, 3.9587877404032383`*^9, 3.969426918375258*^9, 
   3.9695165751560183`*^9},
 CellLabel->
  "Out[82]//MatrixForm=",ExpressionUUID->"8b70c8c5-f828-42b2-8885-\
145a1588e6f5"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{750, 1015},
WindowMargins->{{0, Automatic}, {0, 29}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
Magnification:>0.75 Inherited,
FrontEndVersion->"12.2 for Linux x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"bbc97ee9-f278-4825-b839-26cd485657de"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 618, 11, 64, "Subtitle",ExpressionUUID->"1fdc8443-e081-4a27-90d6-0d96a51df886",
 CellID->926871483],
Cell[1200, 35, 2466, 66, 160, "Input",ExpressionUUID->"2b0b95d4-ac57-47e0-bdcc-f88c3238ad5b"],
Cell[CellGroupData[{
Cell[3691, 105, 152, 3, 41, "Subsection",ExpressionUUID->"79905e14-a8f1-4321-84d8-0867858bdd24"],
Cell[3846, 110, 7326, 130, 128, "Input",ExpressionUUID->"48da8cc3-1b83-4186-be78-03dc09b64f5d"],
Cell[11175, 242, 6279, 96, 113, "Input",ExpressionUUID->"ab99e47f-b0a3-402f-8473-20171d3270e3"],
Cell[17457, 340, 7249, 229, 239, "Input",ExpressionUUID->"d485abf8-4196-4672-bdfa-2697d4b6d49f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24743, 574, 346, 7, 41, "Subsection",ExpressionUUID->"60b5eabf-3266-46ab-9d06-bf5cc5204eb3"],
Cell[CellGroupData[{
Cell[25114, 585, 2280, 56, 83, "Input",ExpressionUUID->"e27c00ff-51a5-4a03-8812-2dded13671f7"],
Cell[27397, 643, 2171, 37, 25, "Output",ExpressionUUID->"bd55a979-ceea-46fb-a1d3-79d5e04a2536"],
Cell[29571, 682, 25845, 455, 94, "Output",ExpressionUUID->"2971b283-f3ab-4dfa-9c1d-05dd4564e024"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55453, 1142, 896, 17, 22, "Input",ExpressionUUID->"d02eed93-d481-4b86-af6b-4c0057f33f8b"],
Cell[56352, 1161, 40348, 677, 177, "Output",ExpressionUUID->"69e328ae-6aef-412f-a4b7-e80101c92602"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96737, 1843, 8764, 136, 53, "Input",ExpressionUUID->"b319facf-1d7f-46ac-b56d-9b680533f37b"],
Cell[105504, 1981, 72357, 1221, 103, "Output",ExpressionUUID->"ce300d90-f849-4353-95d1-ad79f661b5b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177898, 3207, 1084, 32, 38, "Input",ExpressionUUID->"f2f21af6-e482-4525-9cd4-1ed62f5f298f"],
Cell[178985, 3241, 13890, 243, 186, "Output",ExpressionUUID->"8ae8fc47-c1f1-413e-8759-52abe8925a21"],
Cell[192878, 3486, 13391, 234, 186, "Output",ExpressionUUID->"7047d56f-83d9-44f9-a6cb-a8275def4491"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[206318, 3726, 345, 5, 41, "Subsection",ExpressionUUID->"4d9bbfd2-1279-432a-9b6f-f42bcf56ed01"],
Cell[CellGroupData[{
Cell[206688, 3735, 825, 19, 38, "Input",ExpressionUUID->"20cadbeb-3a20-4b8e-b44f-62fdf0589a16"],
Cell[207516, 3756, 11837, 208, 172, "Output",ExpressionUUID->"e379e6b8-17a5-46b5-8c42-8e36b46c2ec5"]
}, Open  ]],
Cell[219368, 3967, 2687, 50, 68, "Input",ExpressionUUID->"726f0b8c-2214-4b35-be0d-f3632c145403"],
Cell[CellGroupData[{
Cell[222080, 4021, 265, 4, 38, "Input",ExpressionUUID->"74f5536f-67bf-452a-aed2-3d911671d408"],
Cell[222348, 4027, 1739, 24, 25, "Output",ExpressionUUID->"1a094d9a-9e67-4712-aa83-5fc5cf44125e"],
Cell[224090, 4053, 1741, 24, 25, "Output",ExpressionUUID->"890f9ee9-27d5-4266-b458-f654e84e0be2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225868, 4082, 2353, 62, 85, "Input",ExpressionUUID->"9de2fe57-2c20-4c2e-9796-34060b54cf6f"],
Cell[228224, 4146, 12497, 218, 174, "Output",ExpressionUUID->"e744f83c-e2f5-4799-8023-8cc0c0f501b6"],
Cell[240724, 4366, 10861, 191, 179, "Output",ExpressionUUID->"2367994d-00c3-4fbf-951f-ae76ac98f6b8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[251622, 4562, 4777, 78, 38, "Input",ExpressionUUID->"d41fba54-900f-49f3-b9fa-09b48209bd9c"],
Cell[256402, 4642, 10166, 182, 174, "Output",ExpressionUUID->"d94650d5-6536-4455-aad7-54081eca3645"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266605, 4829, 1607, 33, 55, "Input",ExpressionUUID->"e35cc30c-a409-4424-93ec-c725973f8bf4"],
Cell[268215, 4864, 11454, 200, 173, "Output",ExpressionUUID->"b6d1176f-499c-416b-bae2-4c80fe1fad53"]
}, Open  ]],
Cell[CellGroupData[{
Cell[279706, 5069, 580, 13, 38, "Input",ExpressionUUID->"d55097f1-60b3-41d5-9bc4-79d21935cd67"],
Cell[280289, 5084, 385, 12, 25, "Output",ExpressionUUID->"e879f9d8-b0dd-42e4-a9e1-fac2dac3b350"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[280723, 5102, 219, 3, 51, "Section",ExpressionUUID->"a8d2d175-08fe-4d7c-bda7-b6da8412d797"],
Cell[CellGroupData[{
Cell[280967, 5109, 246, 4, 41, "Subsection",ExpressionUUID->"4ee60702-31a2-488f-9a58-8fe6e1e50077"],
Cell[CellGroupData[{
Cell[281238, 5117, 55578, 898, 375, "Input",ExpressionUUID->"b378eb72-e527-49ca-82de-a284aa9a13ff"],
Cell[336819, 6017, 24431, 793, 661, "Output",ExpressionUUID->"9f66264e-054d-46b3-97dd-71adb46ff025"]
}, Open  ]],
Cell[361265, 6813, 199, 3, 22, "Input",ExpressionUUID->"92065bae-b0d4-46cf-b989-a4a4a3b27603"],
Cell[CellGroupData[{
Cell[361489, 6820, 193, 3, 33, "Subsubsection",ExpressionUUID->"e06c25ab-36d9-4623-9482-030eca80c8cd"],
Cell[CellGroupData[{
Cell[361707, 6827, 238, 4, 22, "Input",ExpressionUUID->"d79889e5-78a5-447a-8f20-e1b5188b24ea"],
Cell[361948, 6833, 485, 13, 25, "Output",ExpressionUUID->"de20070e-6015-465f-b052-7e55bf5ab7e4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[362470, 6851, 2952, 81, 128, "Input",ExpressionUUID->"e01a42ce-25d8-4611-b84e-d6defd7e858e"],
Cell[365425, 6934, 94904, 2798, 2182, "Output",ExpressionUUID->"8b70c8c5-f828-42b2-8885-145a1588e6f5"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


